t3evol - Numerical Solution of Twist-three Evolution Equations

A program dedicated to the numerical solution of the evolution equations for twist-three multiparton correlation functions is presented. The solutions are obtained by direct integration on a discretized momentum fraction grid. Both flavor nonsinglet and flavor singlet evolution (in both $C$-parity sectors) can be addressed. Physical applications include single spin asymmetries and the subleading twist contribution to the polarized structure function $g_2$. An arbitrary input is accepted for the initial distributions.

==> t3evol/D1Function.cpp <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#include <iostream>
#include <fstream>
#include "D1Function.h"

using namespace std;

D1Function::D1Function (int s)
{
    size = s;
    val  = new double[size];
    for(int i = 0; i < size; i++)
    {
        val[i] = 0;
    }
}

D1Function::~D1Function ()
{
    delete [] val;
}


double D1Function::d(int i)
{
    if( (i >= size) || (i < 0) )
        return NAN;
    if( i == 0 )
        return val[i+1]-val[i];
    if( i == size-1 )
        return val[i]-val[i-1];
    return 0.5*(val[i+1]-val[i-1]);
}

void D1Function::zero()
{
    for(int i = 0; i < size; i++)
    {
        this->val[i] = 0;
    }
}

void D1Function::save(const char* filename, double *gridx)
{
    ofstream outstream(filename, ios::out);
    for(int i=0; i < size; i++)
    {
        outstream<<gridx[i]<<' '<<val[i]<<'\n';
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

void D1Function::print()
{
    for(int i = 0; i < size; i++)
    {
        cout<<val[i]<<" ";
    }
    cout<<'\n';
}

D1Function& D1Function:: operator = (const D1Function& f)
{
    if(this == &f)
        return *this;
    for(int i = 0; i < size; i++)
        this-> val[i] = f.val[i];
    return *this;
}

D1Function& D1Function:: operator = (double d)
{
    for(int i = 0; i < size; i++)
        this-> val[i] = d;
    return *this;
}

D1Function& D1Function:: operator += (double d)
{

    for(int i = 0; i < size; i++)
        this-> val[i] += d;
    return *this;
}

D1Function& D1Function:: operator += (const D1Function& f)
{

    for(int i = 0; i < size; i++)
        this-> val[i] += f.val[i];
    return *this;
}

D1Function& D1Function:: operator -= (double d)
{

    for(int i = 0; i < size; i++)
        this-> val[i] -= d;
    return *this;
}

D1Function& D1Function:: operator -= (const D1Function& f)
{

    for(int i = 0; i < size; i++)
        this-> val[i] -= f.val[i];
    return *this;
}

D1Function& D1Function:: operator *= (double d)
{

    for(int i = 0; i < size; i++)
        this-> val[i] *= d;
    return *this;
}

D1Function& D1Function:: operator /= (double d)
{

    for(int i = 0; i < size; i++)
        this-> val[i] /= d;
    return *this;
}

double D1Function:: operator () (int i)
{
    return val[i];
}


==> t3evol/D1Function.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _D1FUNCTION_H
#define _D1FUNCTION_H

#include "constants.h"

class D1Function
{
public:
    int size;
    double * val;

    D1Function (int s);
    ~D1Function ();

    double d(int i); //RETURNS DERIVATIVE AT POINT X (WITHOUT DIVISION BY SMALL INTERVAL)


    void save(const char* filename, double *gridx); // SAVING TO FILE

    void zero ();     //PUTS EVERYTHING TO ZERO
    void print();     //PRINTS FCT TO STDOUT

    double      operator () (int i);

    D1Function& operator  = (const D1Function &f);
    D1Function& operator  = (double d);

    D1Function& operator += (double d);
    D1Function& operator += (const D1Function &f);

    D1Function& operator -= (double d);
    D1Function& operator -= (const D1Function &f);

    D1Function& operator *= (double d);

    D1Function& operator /= (double d);

};

#endif


==> t3evol/HexFunction.cpp <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#include <iostream>
#include <fstream>
#include <cmath>
#include "HexFunction.h"

using namespace std;

HexFunction::HexFunction (int s)
{
    size = s;
    val  = new double*[size];
    for(int i = 0; i < size; i++)
    {
        val[i] = new double[size];
    }
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            val[i][j] = 0.;
        }
    }
}

HexFunction::HexFunction (const HexFunction & copyfromme)
{
    size = copyfromme.size;
    val  = new double*[size];
    for(int i = 0; i < this -> size; i++)
    {
        val[i] = new double[size];
    }
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            val[i][j] = copyfromme.val[i][j];
        }
    }
}

HexFunction::HexFunction (int s,double **v)
{
    size = s;
    val  = new double*[size];
    for(int i = 0; i < size; i++)
    {
        val[i] = new double[size];
    }
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            val[i][j] = v[i][j];
        }
    }
}

HexFunction::HexFunction (int s,double *grida,double *gridb,double (*fct)(double a, double b))
{
    size = s;
    val  = new double*[size];
    for(int i = 0; i < size; i++)
    {
        val[i] = new double[size];
    }
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            val[i][j] = fct(grida[i],gridb[j]);
        }
    }
}

HexFunction::HexFunction (int s,const char* filename)
{
    size = s;
    val  = new double*[size];
    for(int i = 0; i < size; i++)
    {
        val[i] = new double[size];
    }
    ifstream infile(filename);
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            infile>>val[i][j];
        }
    }
    infile.close();
}

HexFunction::~HexFunction ()
{
    delete [] val;
}

void HexFunction::p13()
{
    double swap;
    int k;
    for(int j = 0; j < size; j++)//SCAN THROUGH ANY x2
    {
        for(int i = 0; i < size; i++) //SCAN THROUGH ANY x1
        {
            k =  -(i+j) + 3*(size-1)/2; //grid-Position of x3=-x1-x2

            if( (k >= 0) && (k < size) ) //INSIDE HEXAGON
            {
                if( i-k >= 0 ) //x1-x3 >= 0
                {
                    swap      = val[i][j];
                    val[i][j] = val[k][j];
                    val[k][j] = swap;
                }
            }
        }
    }

}

void HexFunction::p12()
{
    double swap;
    for(int i = 0; i < size; i++)
    {
        for(int j = i; j < size; j++)
        {
            swap      = val[i][j];
            val[i][j] = val[j][i];
            val[j][i] = swap;
        }
    }
}

void HexFunction::p23()
{
    //Lets be lazy here
    this->p12();
    this->p13();
    this->p12();
}

HexFunction HexFunction::P12()
{
    HexFunction res(*this);
    res.p12();
    return res;
}

HexFunction HexFunction::P13()
{
    HexFunction res(*this);
    res.p13();
    return res;
}

HexFunction HexFunction::P23()
{
    HexFunction res(*this);
    res.p23();
    return res;
}


void HexFunction::zero()
{
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            val[i][j] = 0.;
        }
    }
}

void HexFunction::reflectx2()
{
    double swap;
    for(int x2 = (size-1)/2 + 1; x2 < size; x2++)
    {
        for(int x1 = 0; x1 < size; x1++)
        {
            swap               = val[x1][x2];
            val[x1][x2]        = val[x1][size-1-x2];
            val[x1][size-1-x2] = swap;
        }
    }
}

HexFunction HexFunction::Reflectx2()
{
    HexFunction res(*this);
    res.reflectx2();
    return res;
}

void HexFunction::print()
{
    for(int i = 0; i < size; i++)
    {
        for(int j = 0; j < size; j++)
        {
            cout<<val[i][j]<<" ";
        }
        cout<<'\n';
    }
}

void HexFunction::printSGP(double *grida)
{
    for(int i = 0; i < size; i++)
    {
        cout<<grida[i]<<' '<<val[i][ZEROPOS]<<"\n";
    }
}


void HexFunction::save(const char* filename, double *grida,double *gridb)
{
    ofstream outstream(filename, ios::out);
    for(int i=0; i < size; i++)
    {
        for(int j=0; j < size; j++)
        {
            outstream<<grida[i]<<' '<<gridb[j]<<' '<<val[i][j]<<'\n';
        }
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

void HexFunction::saveBlock(const char* filename)
{
    ofstream outstream(filename, ios::out);
    for(int i=0; i < size; i++)
    {
        for(int j=0; j < size; j++)
        {
            outstream<<val[i][j]<<' ';
        }
        outstream<<'\n';
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

void HexFunction::saveSGP(const char* filename, double *grida)
{
    ofstream outstream(filename, ios::out);
    for(int i=0; i < size; i++)
    {
        outstream<<grida[i]<<' '<<val[i][ZEROPOS]<<'\n';
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

void HexFunction::saveSFP(const char* filename, double *gridb)
{
    ofstream outstream(filename, ios::out);
    for(int j=0; j < size; j++)
    {
        outstream<<gridb[j]<<' '<<val[ZEROPOS][j]<<'\n';
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

void HexFunction::saveSFP1(const char* filename, double *grid) /**CORRESPONDS TO x1=0*/
{
    ofstream outstream(filename, ios::out);
    for(int j=0; j < size; j++)
    {
        outstream<<grid[j]<<' '<<val[ZEROPOS][j]<<'\n';
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

//void HexFunction::saveSFP3(const char* filename, double *grid) /**CORRESPONDS TO x3=0*/
//{
//    cout<<"NOT IMPLEMENTED YET\n";
//}

void HexFunction::saveXX(const char* filename, double *grid)
{
    ofstream outstream(filename, ios::out);
    for(int x=0; x < size; x++)
    {
        outstream<<grid[x]<<' '<<val[x][x]<<'\n';
    }
    outstream.close();
    cout<<"File:"<<filename<<" saved.\n";
}

double HexFunction:: operator () (int i, int j)
{
    return val[i][j];
}

HexFunction& HexFunction:: operator = (const HexFunction& h)
{
    if(this == &h)
        return *this;
    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] = h.val[i][j];
    return *this;
}

HexFunction& HexFunction:: operator = (double d)
{
    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] = d;
    return *this;
}


HexFunction& HexFunction:: operator += (double d)
{

    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] += d;
    return *this;
}

HexFunction& HexFunction:: operator += (const HexFunction& h)
{

    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] += h.val[i][j];
    return *this;
}


HexFunction& HexFunction:: operator -= (double d)
{

    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] -= d;
    return *this;
}

HexFunction& HexFunction:: operator -= (const HexFunction& h)
{

    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] -= h.val[i][j];
    return *this;
}

HexFunction& HexFunction:: operator *= (double d)
{

    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] *= d;
    return *this;
}

HexFunction& HexFunction:: operator /= (double d)
{

    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            this-> val[i][j] /= d;
    return *this;
}


double HexFunction:: d1 (int i, int j)
{
    if( (i >= size) || (i < 0) || (j >= size) || (j < 0) ) //OUTSIDE SUPPORT
        return NAN;
    if( i == 0 )
        return val[i+1][j]-val[i][j];
    if( i == size-1 )
        return val[i][j]-val[i-1][j];
    return 0.5*(val[i+1][j]-val[i-1][j]);
}

double HexFunction:: d2 (int i, int j)
{
    if( (i >= size) || (i < 0) || (j >= size) || (j < 0) ) //OUTSIDE SUPPORT
        return NAN;
    if( j == 0 )
        return val[i][j+1]-val[i][j];
    if( j == size-1 )
        return val[i][j]-val[i][j-1];
    return 0.5*(val[i][j+1]-val[i][j-1]);
}

double HexFunction:: dd11 (int i, int j)
{
    if( (i >= size) || (i < 0) || (j >= size) || (j < 0) ) //OUTSIDE SUPPORT
        return NAN;
    if( i == 0 )
        return (val[i+1][j]-2.*val[i][j]); //NOTE: ASSUMES THAT FUNCTION VANISHES OUTSIDE SUPPORT
    if( i == size-1 )
        return (-2.*val[i][j]+val[i-1][j]);
    return (val[i+1][j]-2.0*val[i][j]+val[i-1][j]);
}

double HexFunction:: dd22 (int i, int j)
{
    if( (i >= size) || (i < 0) || (j >= size) || (j < 0) ) //OUTSIDE SUPPORT
        return NAN;
    if( j == 0 )
        return (val[i][j+1]-2.*val[i][j]); //NOTE: ASSUMES THAT FUNCTION VANISHES OUTSIDE SUPPORT
    if( j == size-1 )
        return (-2.*val[i][j]+val[i][j-1]);
    return (val[i][j+1]-2.0*val[i][j]+val[i][j-1]);
}

double HexFunction:: dd12 (int i, int j)
{
    if( (i >= size) || (i < 0) || (j >= size) || (j < 0) ) //OUTSIDE SUPPORT
        return NAN;

    if( (i == 0) && (j == 0))
        return val[1][1]-val[1][0]-val[0][1]+val[0][0];
    if( (i == 0) && (j == size-1))
        return val[1][j]-val[1][j-1]-val[0][j]+val[0][j-1];
    if( (i ==  size-1) && (j == 0))
        return val[i][1]-val[i][0]-val[i-1][1]+val[i-1][0];
    if( (i ==  size-1) && (j == size-1))
        return val[i][j]-val[i][j-1]-val[i-1][j]+val[i-1][j-1];

    //NOW THE REMAINING CASES
    if( i==0 )
        return 0.5*(val[1][j+1]-val[0][j+1]-val[1][j-1]+val[0][j-1]);
    if( j==0 )
        return 0.5*(val[i+1][1]-val[i+1][0]-val[i-1][1]+val[i-1][0]);
    if( i==size-1 )
        return 0.5*(val[i][j+1]-val[i-1][j+1]-val[i][j-1]+val[i-1][j-1]);
    if( j==size-1 )
        return 0.5*(val[i+1][j]-val[i+1][j-1]-val[i-1][j]+val[i-1][j-1]);


    //DEFAULT CASE
    return 0.25*(val[i+1][j+1]-val[i+1][j-1]-val[i-1][j+1]+val[i-1][j-1]); //BEST CASE SCENARIO
}


void HexFunction::normalize ()
{
    double max = abs(this->val[0][0]);
    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            if(max < abs(this->val[i][j]))
                max = abs(this->val[i][j]);
    if(max > 0.)
        for(int i = 0; i < size; i++)
            for(int j = 0; j < size; j++)
                this->val[i][j] = this->val[i][j]/max;
}

void HexFunction::chop (double c)
{
    for(int i = 0; i < size; i++)
        for(int j = 0; j < size; j++)
            if(abs(this->val[i][j])<c)
                this->val[i][j] = 0;
}

const HexFunction operator + (const HexFunction & h1, const HexFunction & h2)
{
    HexFunction res (h1.size);
    res  = h1;
    res += h2;
    return res;
}

const HexFunction operator - (const HexFunction & h1, const HexFunction & h2)
{
    HexFunction res (h1.size);
    res  = h1;
    res -= h2;
    return res;
}

const HexFunction operator * (const HexFunction & h1, const double d)
{
    HexFunction res (h1);
    res *= d;
    return res;
}

const HexFunction operator * (const double d, const HexFunction & h1)
{
    HexFunction res (h1);
    res *= d;
    return res;
}



==> t3evol/HexFunction.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _HEXFUNCTION_H
#define _HEXFUNCTION_H

#include "constants.h"

class HexFunction
{
public:
    int size;
    double ** val;

    HexFunction (int s);
    HexFunction (const HexFunction & copyfromme);
    HexFunction (int s,double **v);
    HexFunction (int s,double *grida,double *gridb,double (*fct)(double a, double b));
    HexFunction (int s,const char* filename);

    void print();
    void printSGP(double *grida);
    void save      (const char* filename, double *grida,double *gridb); // SAVES whole fct(x1,x2, -x1-x2 )
    void saveBlock (const char* filename);
    void saveSGP   (const char* filename, double *grida); // SAVES fct(x,0,-x)
    void saveSFP   (const char* filename, double *grid);  // SAVES fct(0,x,-x)
    void saveSFP1  (const char* filename, double *grid);  // SAVES fct(0,x,-x)
    void saveSFP3  (const char* filename, double *grid);  // SAVES fct(-x,x,0)
    void saveXX    (const char* filename, double *grid);  // SAVES fct(x,x,-2x)

    double       operator () (int i, int j);

    HexFunction& operator  = (const HexFunction & h);
    HexFunction& operator  = (double d);

    HexFunction& operator += (double d);
    HexFunction& operator += (const HexFunction & h);

    HexFunction& operator -= (double d);
    HexFunction& operator -= (const HexFunction & f);

    HexFunction& operator *= (double d);

    HexFunction& operator /= (double d);


    void zero ();

    void p12 ();
    void p13 ();
    void p23 ();

    HexFunction P12 ();
    HexFunction P13 ();
    HexFunction P23 ();

    void reflectx2 (); //maps x2->-x2

    HexFunction Reflectx2 ();

    double d1  (int i, int j);//DERIVATIVE WRT TO 1st ARGUMENT AT THE POINT (i,j) WITHOUT DIVISION
    double d2  (int i, int j);//DERIVATIVE WRT TO 2nd ARGUMENT AT THE POINT (i,j) WITHOUT DIVISION
    double dd11  (int i, int j);//2nd DERIVATIVE WRT TO 1st ARGUMENT AT THE POINT (i,j) WITHOUT DIVISION
    double dd22  (int i, int j);//2nd DERIVATIVE WRT TO 2nd ARGUMENT AT THE POINT (i,j) WITHOUT DIVISION
    double dd12 (int i, int j);//MIXED DERIVATIVE WRT TO NOTH ARGUMENTS AT THE POINT (i,j) WITHOUT DIVISION

    void normalize(); //NORMALIZES EVERYTHING WRT THE MAX VALUE
    void chop(double c); //DROPS ALL VALUES < C


    ~HexFunction();
};

const HexFunction operator + (const HexFunction & h1, const HexFunction & h2);
const HexFunction operator - (const HexFunction & h1, const HexFunction & h2);
const HexFunction operator * (const HexFunction & h1, const double d);
const HexFunction operator * (const double d, const HexFunction & h1);

#endif


==> t3evol/constants.cpp <==
#include "constants.h"

//Running coupling

double beta1(double nf)
{
    return 102.-38./3.*nf;
}

double beta0(double nf)
{
    return 11./3.*Nc-2./3.*nf;
}


int nf(double mu)
{
    if(mu <= FTH34)
        return 3;
    if((mu > FTH34) && (mu <= FTH45))
        return 4;
    if((mu > FTH45) && (mu <= FTH56))
        return 5;
    return 6;
}

double lambda(int nf)
{
    if(nf == 3)
        return 0.37124;
    if(nf == 4)
        return 0.323489;
    if(nf == 5)
        return 0.226264;
    if(nf == 6)
        return 0.0917159;
    return NAN;
}

double lambda_LO(int nf)
{
    if(nf == 3)
        return 0.14306;
    if(nf == 4)
        return 0.119689;
    if(nf == 5)
        return 0.087839;
    if(nf == 6)
        return 0.0427231;
    return NAN;
}

double lambda_LO_GRV98(int nf)
{
    if(nf == 3)
        return 0.204;
    if(nf == 4)
        return 0.175;
    if(nf == 5)
        return 0.132;
    if(nf == 6)
        return 0.0665;
    return NAN;
}



double alpha_s(double mu)
{
    int NF = nf(mu);
    double LAMBDA = lambda(NF);
    double x = log(mu*mu/(LAMBDA*LAMBDA));
    return 4.*M_PI*( 1./(beta0(NF)*x) - beta1(NF)*log(x)/(beta0(NF)*beta0(NF)*beta0(NF)*x*x) );
//   return 4.*M_PI/beta0(NF)/x*(1.-beta1(NF)/beta0(NF)/beta0(NF)*log(x)/x);
}

double alpha_s_LO(double mu)
{
    int NF = nf(mu);
    double LAMBDA = lambda_LO(NF);
    double x = log(mu*mu/(LAMBDA*LAMBDA));

    return 4.*M_PI/beta0(NF)/x;
}

double alpha_s_LO_GRV98(double mu)
{
    int NF = nf(mu);
    double LAMBDA = lambda_LO_GRV98(NF);
    double x = log(mu*mu/(LAMBDA*LAMBDA));

    return 4.*M_PI/beta0(NF)/x;
}

double evolutionTime_LO(double mu0,double mu1, int NF)
{
    return 1.0/ beta0(NF)*log( alpha_s_LO(mu0)/alpha_s_LO(mu1));
}

double evolutionTime_LO_GRV98(double mu0,double mu1, int NF)
{
    return 1.0/ beta0(NF)*log( alpha_s_LO_GRV98(mu0)/alpha_s_LO_GRV98(mu1));
}

double evolutionTime(double mu0,double mu1, int NF)
{
    double x0 = log(mu0*mu0/(lambda(NF)*lambda(NF)));
    double x1 = log(mu1*mu1/(lambda(NF)*lambda(NF)));
    double b0 = beta0(NF);
    double b1 = beta1(NF);
    return ( x0*(b1 + b0*b0*x1*log(x1/x0) + b1*log(x1)) - b1*x1*(log(x0) + 1.) ) / (b0*b0*b0*x1*x0);
}



==> t3evol/constants.h <==
#ifndef CONSTANTS_H_
#define CONSTANTS_H_

#include <math.h>


#define Np 101
#define ZEROPOS ((Np-1)/2)
#define DELTA 2./(Np-1)


//MAX of 12
#define NumSteps 10


#define mN 0.938

#define Nc 3.0
#define oneoverNc (1.0/Nc)
#define Cf ((Nc*Nc-1)/(2*Nc))

#define Nf 2.0

#define FTH34 1.33
#define FTH45 4.2
#define FTH56 170.


//WEIGHTING COEFFICIENTS FOR INTEGRALS

#define w11_0_10 5.0/299376*16067.0
#define w11_1_9  5.0/299376*106300.0
#define w11_2_8 -5.0/299376*48525.0
#define w11_3_7  5.0/299376*272400.0
#define w11_4_6 -5.0/299376*260550.0
#define w11_5    5.0/299376*427368.0

#define w10_0_9 9.0/89600.0*2857.0
#define w10_1_8 9.0/89600.0*15741.0
#define w10_2_7 9.0/89600.0*1080.0
#define w10_3_6 9.0/89600.0*19344.0
#define w10_4_5 9.0/89600.0*5778.0

#define w9_0_8  4.0/14175.0*989.0
#define w9_1_7  4.0/14175.0*5888.0
#define w9_2_6 -4.0/14175.0*928.0
#define w9_3_5  4.0/14175.0*10196.0
#define w9_4   -4.0/14175.0*4540.0

//SEVEN-STRIP RULE
#define w8_0_7 7.0/17280.0*751.0
#define w8_1_6 7.0/17280.0*3577.0
#define w8_2_5 7.0/17280.0*1323.0
#define w8_3_4 7.0/17280.0*2989.0

#define w7_0_6 1.0/140.0*41.0
#define w7_1_5 1.0/140.0*216.0
#define w7_2_4 1.0/140.0*27.0
#define w7_3   1.0/140.0*272.0

#define w6_0_5 5.0/288.0*19.0
#define w6_1_4 5.0/288.0*75.0
#define w6_2_3 5.0/288.0*50.0

#define w5_0_4 2.0/45.0*7.0
#define w5_1_3 2.0/45.0*32.0
#define w5_2   2.0/45.0*12.0

//SIMPSONS 3/8-RULE
#define w4_0_3 3.0/8.0*1.0
#define w4_1_2 3.0/8.0*3.0

//SIMPSONS RULE
#define w3_0_2 1.0/3.0*1.0
#define w3_1 1.0/3.0*4.0

//TRAPEZOIDAL RULE
#define w2_0_1 0.5

//RECTANGULAR RULE
#define w1_1 1.0

int nf(double mu);

double beta0(double nf);
double beta1(double nf);


double lambda   (int nf);
double lambda_LO(int nf);
double lambda_LO_GRV98(int nf);

double alpha_s   (double mu);
double alpha_s_LO(double mu);
double alpha_s_LO_GRV98(double mu);

double evolutionTime_LO(double mu0,double mu1);
double evolutionTime_LO_GRV98(double mu0,double mu1,int NF);
double evolutionTime(double mu0,double mu1,int NF);

#endif


==> t3evol/fffkernels.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _FFFKERNELS_H_
#define _FFFKERNELS_H_

#include <iostream>
#include "constants.h"
#include "mathutil.h"

using namespace std;


void H_12ff            (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_23ff            (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_13ff            (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_12ff_plus       (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_13ff_plus       (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_13ff_plus_tilde (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_12ff_plus_tilde (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_12ff_minus      (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_13ff_minus      (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);

void H_12ff            (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_23ff            (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_13ff            (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_12ff_plus       (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_13ff_plus       (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_13ff_plus_tilde (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_12ff_plus_tilde (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_12ff_minus      (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_13ff_minus      (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);

/**
BELOW: MACRODEFINITIONS OF KERNELS
*/

//CORRESPONDS TO -H IN OUR PAPER
void HFFplus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += Nc*beta0(nf)*src->val[i][j];
                H_12ff            (src, target, i, j, x1grid, x2grid, -Nc);
                H_23ff            (src, target, i, j, x1grid, x2grid, -Nc);
                H_13ff            (src, target, i, j, x1grid, x2grid, -Nc);
                H_12ff_plus       (src, target, i, j, x1grid, x2grid, 4.*Nc);
                H_13ff_plus       (src, target, i, j, x1grid, x2grid, 4.*Nc);
                H_13ff_plus_tilde (src, target, i, j, x1grid, x2grid, 2.*Nc);
                H_12ff_plus_tilde (src, target, i, j, x1grid, x2grid, 2.*Nc);
                H_12ff_minus      (src, target, i, j, x1grid, x2grid, -6.*Nc);
                H_13ff_minus      (src, target, i, j, x1grid, x2grid, -6.*Nc);
            }
        }
    }
}

void HFFplus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += Nc*beta0(nf)*src->val[i][j];
                H_12ff            (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_23ff            (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_13ff            (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_12ff_plus       (src, target, i, j, k, x1grid, x2grid, 4.*Nc);
                H_13ff_plus       (src, target, i, j, k, x1grid, x2grid, 4.*Nc);
                H_13ff_plus_tilde (src, target, i, j, k, x1grid, x2grid, 2.*Nc);
                H_12ff_plus_tilde (src, target, i, j, k, x1grid, x2grid, 2.*Nc);
                H_12ff_minus      (src, target, i, j, k, x1grid, x2grid, -6.*Nc);
                H_13ff_minus      (src, target, i, j, k, x1grid, x2grid, -6.*Nc);
            }
        }
    }
}


//CORRESPONDS TO -H IN OUR PAPER
void HFFminus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += Nc*beta0(nf)*src->val[i][j];
                H_12ff (src, target, i, j, x1grid, x2grid, -Nc);
                H_23ff (src, target, i, j, x1grid, x2grid, -Nc);
                H_13ff (src, target, i, j, x1grid, x2grid, -Nc);
                H_12ff_plus(src, target, i, j, x1grid, x2grid, 4.*Nc);
                H_13ff_plus(src, target, i, j, x1grid, x2grid, 4.*Nc);
                H_12ff_plus_tilde(src, target, i, j, x1grid, x2grid, 2.*Nc);
                H_13ff_plus_tilde(src, target, i, j, x1grid, x2grid, 2.*Nc);
                H_12ff_minus(src, target, i, j, x1grid, x2grid, 6.*Nc);
                H_13ff_minus(src, target, i, j, x1grid, x2grid, 6.*Nc);
            }
        }
    }
}

void HFFminus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += Nc*beta0(nf)*src->val[i][j];
                H_12ff (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_23ff (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_13ff (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_12ff_plus(src, target, i, j, k, x1grid, x2grid, 4.*Nc);
                H_13ff_plus(src, target, i, j, k, x1grid, x2grid, 4.*Nc);
                H_12ff_plus_tilde(src, target, i, j, k, x1grid, x2grid, 2.*Nc);
                H_13ff_plus_tilde(src, target, i, j, k, x1grid, x2grid, 2.*Nc);
                H_12ff_minus(src, target, i, j, k, x1grid, x2grid, 6.*Nc);
                H_13ff_minus(src, target, i, j, k, x1grid, x2grid, 6.*Nc);
            }
        }
    }
}


/**
BELOW: MICRODEFINITIONS OF KERNELS
*/

double H_13ff_minus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num = ZEROPOS*((long)x1i+x2i+xii-3*ZEROPOS)*(x1i+x2i+xii-3*ZEROPOS)*(x1i+x2i+xii-3*ZEROPOS);
    long denum = (long)6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);

    return target->val[xii][x2i]*num/denum;
    /*IS BETTER INSTEAD OF
    return target->val[xii][x2i]*pow( x1grid[xii] + x1grid[x1i] + x2grid[x2i],3)/( 6. *  pow(x1grid[xii] *(x1grid[xii] + x2grid[x2i]),2) );*/
}


double H_13ff_minus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num = ZEROPOS*(x1i-ZEROPOS)*(x1i-ZEROPOS)*( x1i*((long)3*x2i+2*xii-5*ZEROPOS) +3*x2i*(x2i+xii-4*ZEROPOS)+ZEROPOS*(11*ZEROPOS-5*xii) );
    long denum = (long)6*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*((long)x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return target->val[xii][x2i]*num/denum;
    /*IS BETTER INSTEAD OF*/
    //return target->val[xii][x2i] * pow(x1grid[x1i],2) * ( 2.*x1grid[xii]*x1grid[x1i]/3. +x2grid[x2i]*(x1grid[xii] + x1grid[x1i] + x2grid[x2i]) )	/(2.* pow(x2grid[x2i],3)*pow(x1grid[xii] + x2grid[x2i],2));
}

double H_13ff_minus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num = ZEROPOS*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*( x1i*((long)x2i-2*xii+ZEROPOS) + x2i*(x2i+xii-4*ZEROPOS) + ZEROPOS*(xii+ZEROPOS) );
    long denum = (long)6*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[xii][x2i]*num/denum;
    /*IS BETTER INSTEAD OF*/
    /*return target->val[xii][x2i]
    * pow(x1grid[x1i]+x2grid[x2i],2) * ( x1grid[x1i]*(x2grid[x2i]-2.*x1grid[xii]) + x2grid[x2i]*(x1grid[xii]+ x2grid[x2i]) ) / (6. * pow(x1grid[xii],2) * pow(x2grid[x2i],3) );*/
}

double H_13ff_minus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num = ZEROPOS*(x2i+xii-2*ZEROPOS);
    long denum = 6*(xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[xii][x2i]*num/denum;
    /*return target->val[xii][x2i]
    *(x1grid[xii] + x2grid[x2i])/( 6. * pow(x1grid[xii],2) );*/
}

double H_13ff_minus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num = ZEROPOS*(xii-ZEROPOS);
    long denum = 6*(x1i-xii)*(x1i-xii);
    return target->val[xii][x2i]*num/denum;
    /*return target->val[xii][x2i]
    * x1grid[xii]
    / (6.*pow(x1grid[x1i]-x1grid[xii],2));*/
}

void H_13ff_minus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3


    if( (x1 < 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, x1grid, x2grid, H_13ff_minus_a);
    if( (x1 > 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,   i, j, x1grid, x2grid, H_13ff_minus_a);
    if( (x1 < 0) && (x3 < 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, H_13ff_minus_b);
    if( (x1 > 0) && (x3 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, H_13ff_minus_b);

    if( (x1 > 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, H_13ff_minus_c);
    if( (x1 < 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, H_13ff_minus_c);
    //NOW SPECIAL CASES
    if( (x1==0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, H_13ff_minus_D);
    if( (x1==0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, H_13ff_minus_D);

    if( (x3==0) && (x1 < 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, H_13ff_minus_E);
    if( (x3==0) && (x1 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, H_13ff_minus_E);

}

double H_13ff_minus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]*(x1grid[xii] - x1grid[x3i])*(x1grid[xii] - x1grid[x3i])*(x1grid[xii] - x1grid[x3i])
           /( 6 *x1grid[xii]*x1grid[xii] *(x1grid[xii] + x2grid[x2i]) *(x1grid[xii] + x2grid[x2i]) );
}

double H_13ff_minus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i] *x1grid[x1i]*x1grid[x1i]
           * ( 2*x1grid[xii]*x1grid[x1i] +3*x2grid[x2i]*(x1grid[xii] - x1grid[x3i]) )
           /(6*x2grid[x2i]*x2grid[x2i]*x2grid[x2i]*(x1grid[xii] + x2grid[x2i])*(x1grid[xii] + x2grid[x2i]));
}

double H_13ff_minus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *x1grid[x3i]*x1grid[x3i]
           *( x1grid[x1i]*(x2grid[x2i]-2*x1grid[xii]) + x2grid[x2i]*(x1grid[xii]+ x2grid[x2i]) )
           / (6 *x1grid[xii]*x1grid[xii]*x2grid[x2i]*x2grid[x2i]*x2grid[x2i] );
}

double H_13ff_minus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(x1grid[xii] + x2grid[x2i])/( 6*x1grid[xii]*x1grid[xii] );
}

double H_13ff_minus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{

    return target->val[xii][x2i]
           * x1grid[xii]
           / (6*(x1grid[x1i]-x1grid[xii])*(x1grid[x1i]-x1grid[xii]));
}

void H_13ff_minus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{

    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, k, x1grid, x2grid, H_13ff_minus_a);
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,   i, j, k, x1grid, x2grid, H_13ff_minus_a);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, H_13ff_minus_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, H_13ff_minus_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, H_13ff_minus_c);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, H_13ff_minus_c);
    //NOW SPECIAL CASES
    if( (i==ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, H_13ff_minus_D);
    if( (i==ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, H_13ff_minus_D);

    if( (k==ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, H_13ff_minus_E);
    if( (k==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, H_13ff_minus_E);

}


/**
#############################
#############################
#############################
*/


double H_12ff_minus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = ZEROPOS*((long)xii-x2i)*(xii-x2i)*(xii-x2i);
    long denum = 6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*num/denum;
    /*return target->val[xii][x1i+x2i-xii]
    * pow( x1grid[xii] - x2grid[x2i],3)
    /( 6. *  pow(x1grid[xii] *(x1grid[x1i] + x2grid[x2i] - x1grid[xii]),2) );*/
}

double H_12ff_minus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = ((long)ZEROPOS*((long)x1i-ZEROPOS)*((long)x1i-ZEROPOS)*((long)x1i*((long)-3*x2i+xii+2*ZEROPOS)-(long)3*x2i*x2i+(long)3*x2i*(xii+2*ZEROPOS)-(long)2*ZEROPOS*((long)2*xii+ZEROPOS)));
    long denum = ((long)6*((long)x1i+x2i-2*ZEROPOS)*((long)x1i+x2i-2*ZEROPOS)*((long)x1i+x2i-2*ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS));
    return target->val[xii][x1i+x2i-xii]*num/denum;
    /*return target->val[xii][x1i+x2i-xii]
    * pow(x1grid[x1i],2) * ( x1grid[xii]*x1grid[x1i]/3. +x2grid[x2i]*(x1grid[xii]-x1grid[x1i] - x2grid[x2i]) )
    /(2.* pow(x1grid[x1i] + x2grid[x2i],3)*pow(x1grid[xii]-x1grid[x1i] - x2grid[x2i],2));*/
}

double H_12ff_minus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = -(ZEROPOS*(x2i-ZEROPOS)*(x2i-ZEROPOS)*((long)x1i*(x2i-3*xii+2*ZEROPOS)+x2i*x2i-x2i*(xii+2*ZEROPOS)+2*ZEROPOS*(2*xii-ZEROPOS)));
    long denum = (6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS));
    return target->val[xii][x1i+x2i-xii]*num/denum;
    /*return target->val[xii][x1i+x2i-xii]
    * pow(x2grid[x2i],2) * ( x1grid[xii]*x1grid[x1i] + x2grid[x2i]*(x1grid[xii]-x1grid[x1i] - x2grid[x2i])/3. )
    / (2. * pow(x1grid[xii],2) * pow(x1grid[x1i] + x2grid[x2i],3) );*/
}

double H_12ff_minus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = ZEROPOS*(xii-x2i);
    long denum = 6*(xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*num/denum;
    /*return target->val[xii][x1i+x2i-xii]
    *(x1grid[xii]-x2grid[x2i])
    /( 6. * pow(x1grid[xii],2) );*/
}

double H_12ff_minus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = ZEROPOS*(xii-ZEROPOS);
    long denum = 6*(x1i-xii)*(x1i-xii);
    return target->val[xii][x1i+x2i-xii]*num/denum;
    /*return target->val[xii][x1i+x2i-xii]
    * x1grid[xii]
    / (6.*pow(x1grid[x1i]-x1grid[xii],2));*/
}

void H_12ff_minus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];

    if( (x1 < 0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src,  j, Np-1,  i, j, x1grid, x2grid, H_12ff_minus_a);
    if( (x1 > 0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, x1grid, x2grid, H_12ff_minus_a);
    if( (x1 < 0) && (x2 < 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12ff_minus_b);
    if( (x1 > 0) && (x2 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, x1grid, x2grid, H_12ff_minus_b);

    if( (x1 > 0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12ff_minus_c);
    if( (x1 < 0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, x1grid, x2grid, H_12ff_minus_c);
    //NOW DER SPECIAL CASES
    if( (x1==0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12ff_minus_D);
    if( (x1==0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, x1grid, x2grid, H_12ff_minus_D);

    if( (x2==0) && (x1 < 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12ff_minus_E);
    if( (x2==0) && (x1 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, x1grid, x2grid, H_12ff_minus_E);

}

double H_12ff_minus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii]
           *( x1grid[xii] - x2grid[x2i] )*( x1grid[xii] - x2grid[x2i] )*( x1grid[xii] - x2grid[x2i] )
           /( 6 *x1grid[xii]*x1grid[xii]*(x1grid[x3i]+ x1grid[xii])*(x1grid[x3i]+ x1grid[xii]) );
}


double H_12ff_minus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x1i+x2i-xii]
           *x1grid[x1i]*x1grid[x1i]
           * ( x1grid[xii]*x1grid[x1i] +3*x2grid[x2i]*(x1grid[xii]+x1grid[x3i]) )
           /(6*x1grid[x3i]*x1grid[x3i]*x1grid[x3i]*(x1grid[xii]+x1grid[x3i])*(x1grid[xii]+x1grid[x3i]));
}


double H_12ff_minus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x1i+x2i-xii]
           *(x2grid[x2i]*x2grid[x2i])
           *( 3*x1grid[xii]*x1grid[x1i] + x2grid[x2i]*(x1grid[xii]+x1grid[x3i]) )
           / (6*x1grid[xii]*x1grid[xii]*(x1grid[x3i])*(x1grid[x3i])*(x1grid[x3i]));
}

double H_12ff_minus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii] *(x1grid[xii]-x2grid[x2i])/( 6*x1grid[xii]*x1grid[xii] );
}


double H_12ff_minus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii] * x1grid[xii] / (6*(x1grid[x1i]-x1grid[xii])*(x1grid[x1i]-x1grid[xii]));
}

void H_12ff_minus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{

    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src,  j, Np-1,  i, j, k, x1grid, x2grid, H_12ff_minus_a);
    if( (i > ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, k, x1grid, x2grid, H_12ff_minus_a);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12ff_minus_b);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, k, x1grid, x2grid, H_12ff_minus_b);

    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12ff_minus_c);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, k, x1grid, x2grid, H_12ff_minus_c);
    //NOW DER SPECIAL CASES
    if( (i==ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12ff_minus_D);
    if( (i==ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, k, x1grid, x2grid, H_12ff_minus_D);

    if( (j==ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12ff_minus_E);
    if( (i==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, k, x1grid, x2grid, H_12ff_minus_E);

}

/**
#############################
#############################
#############################
*/



double H_12ff_plus_tilde_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   =-(long)ZEROPOS*(x1i-xii)*(x1i-xii)*(x1i-xii);
    long denom =6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
                   *pow(x1grid[xii]-x1grid[x1i],3)
                   /(6.*pow(x1grid[xii]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i]),2));*/
}

double H_12ff_plus_tilde_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = (ZEROPOS*(x2i-ZEROPOS)*(x2i-ZEROPOS)*((long)-3*x1i*x1i+3*x1i*(-x2i+xii+2*ZEROPOS)+x2i*(xii+2*ZEROPOS)-2*ZEROPOS*(2*xii+ZEROPOS)));
    long denom = (6*((long)x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS));
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
                   *pow(x2grid[x2i],2)*( x1grid[xii]*x2grid[x2i]/3.+x1grid[x1i]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i])  )
                   /(2.*pow(x1grid[x1i]+x2grid[x2i],3)*pow((x1grid[xii]-x1grid[x1i]-x2grid[x2i]),2));*/
}

double H_12ff_plus_tilde_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = -(ZEROPOS*(x1i-ZEROPOS)*(x1i-ZEROPOS)*((long)x1i*x1i + x1i*(x2i-xii-2*ZEROPOS) - 3*x2i*xii + 2*x2i*ZEROPOS + 4*xii*ZEROPOS - 2*ZEROPOS*ZEROPOS));
    long denom = (6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS));
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
                   *pow(x1grid[x1i],2)*( x1grid[xii]*x2grid[x2i]+x1grid[x1i]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i])/3.  )
                   /(2.*pow(x1grid[x1i]+x2grid[x2i],3)* pow(x1grid[xii],2) );*/
}

double H_12ff_plus_tilde_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = ZEROPOS*(xii-ZEROPOS);
    long denom = 6*(x2i-xii)*(x2i-xii);
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
                   *x1grid[xii]
                   /(6.*pow(x1grid[xii]-x2grid[x2i],2));*/
}

double H_12ff_plus_tilde_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x1i+x2i-xii]
           *(x1grid[xii]-x1grid[x1i])
           /(6.*pow(x1grid[xii],2));
}

void H_12ff_plus_tilde(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];

    if( (x1 > 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_tilde_a);
    if( (x1 < 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_tilde_a);

    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_tilde_b);
    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_tilde_b);

    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_tilde_c);
    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_tilde_c);
    //NOW DER SPECIAL CASES
    if( (x1==0.) && (x2 < 0. ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_tilde_D);
    if( (x1==0.) && (x2 > 0. ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_tilde_D);
    if( (x2==0.) && (x1 > 0. ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_tilde_E);
    if( (x2==0.) && (x1 < 0. ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_tilde_E);

    //OPEEN QUESTION: WHAT IF ALL x_i got to zero?
}

double H_12ff_plus_tilde_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii]
           *(x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i])
           /(6*x1grid[xii]*x1grid[xii]*(x1grid[xii]+x1grid[x3i])*(x1grid[xii]+x1grid[x3i]));
}

double H_12ff_plus_tilde_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x1i+x2i-xii]
           *x2grid[x2i]*x2grid[x2i]
           *( x1grid[xii]*x2grid[x2i]+3*x1grid[x1i]*(x1grid[xii]+x1grid[x3i])  )
           /(6*x1grid[x3i]*x1grid[x3i]*x1grid[x3i]*(x1grid[xii]+x1grid[x3i])*(x1grid[xii]+x1grid[x3i]));
}

double H_12ff_plus_tilde_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x1i+x2i-xii]
           *(x1grid[x1i]*x1grid[x1i])
           *( 3*x1grid[xii]*x2grid[x2i] + x1grid[x1i]*(x1grid[xii]+x1grid[x3i])  )
           /(6*x1grid[x3i]*x1grid[x3i]*x1grid[x3i]*x1grid[xii]*x1grid[xii] );
}

double H_12ff_plus_tilde_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii] *x1grid[xii] /(6*(x1grid[xii]-x2grid[x2i])*(x1grid[xii]-x2grid[x2i]));
}

double H_12ff_plus_tilde_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii]
           *(x1grid[xii]-x1grid[x1i])
           /(6*x1grid[xii]*x1grid[xii]);
}

void H_12ff_plus_tilde(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (i > ZEROPOS) && (j <  ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_tilde_a);
    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_tilde_a);

    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_tilde_b);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_tilde_b);

    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_tilde_c);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_tilde_c);
    //NOW DER SPECIAL CASES
    if( (i==ZEROPOS) && (j < ZEROPOS ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_tilde_D);
    if( (i==ZEROPOS) && (j > ZEROPOS ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_tilde_D);
    if( (j==ZEROPOS) && (i > ZEROPOS ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_tilde_E);
    if( (j==ZEROPOS) && (i < ZEROPOS ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_tilde_E);
}

/**
#############################
#############################
#############################
*/


double H_13ff_plus_tilde_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num    = -(long)ZEROPOS*(x1i-xii)*(x1i-xii)*(x1i-xii);
    long denom  = (long)6*(xii-ZEROPOS)*(xii-ZEROPOS)*(x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
                   *pow(x1grid[xii]-x1grid[x1i],3)
                   /(6.*pow(x1grid[xii]*(x1grid[xii]+x2grid[x2i]),2));*/
}

double H_13ff_plus_tilde_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num    = ((long)ZEROPOS*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i*(-3*x2i-2*xii+5*ZEROPOS)+x2i*(xii+2*ZEROPOS)+ZEROPOS*(xii-4*ZEROPOS)));
    long denom  = ((long)6*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS));
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
                   *pow(x1grid[x1i]+x2grid[x2i],2)*( x1grid[xii]*(x1grid[x1i]+x2grid[x2i])/3.-x1grid[x1i]*(x1grid[xii]+x2grid[x2i])  )
                   /(2.*pow(x2grid[x2i],3)*pow((x1grid[xii]+x2grid[x2i]),2));*/
}

double H_13ff_plus_tilde_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num    = -(ZEROPOS*(x1i - ZEROPOS)*(x1i - ZEROPOS)*(x1i*((long)x2i - 2*xii + ZEROPOS) - 3*x2i*xii + 2*x2i*ZEROPOS + 5*xii*ZEROPOS - 4*ZEROPOS*ZEROPOS));
    long denom  = ((long)6*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(xii-ZEROPOS)*(xii-ZEROPOS));
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
                   *pow(x1grid[x1i],2)*( x1grid[xii]*(x1grid[x1i]+x2grid[x2i])-x1grid[x1i]*(x1grid[xii]+x2grid[x2i])/3.  )
                   /(2.*pow(x2grid[x2i],3)* pow(x1grid[xii],2) );*/
}

double H_13ff_plus_tilde_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num    = ZEROPOS*(xii-ZEROPOS);
    long denom  = 6*(x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
                   *x1grid[xii]
                   /(6.*pow(x1grid[xii]+x2grid[x2i],2));*/
}

double H_13ff_plus_tilde_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num    = -(long)ZEROPOS*(x1i-xii)*(x1i-xii)*(x1i-xii);
    long denom  = (long)6*(xii-ZEROPOS)*(xii-ZEROPOS)*(xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
                   *pow(x1grid[xii]-x1grid[x1i],3)
                   /(6.*pow(x1grid[xii],4));*/
}

void H_13ff_plus_tilde (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    //int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if( (x1 > 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_tilde_a);
    if( (x1 < 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_tilde_a);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_tilde_b);
    if( (x1 > 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_tilde_b);
    if( (x1 > 0.) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_tilde_c);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_tilde_c);
    //NOW DER SPECIAL CASES
    if( (x1 ==0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_tilde_D);
    if( (x1 ==0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_tilde_D);

    if( (x3 ==0.) && (x1 > 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_tilde_E);
    if( (x3 ==0.) && (x1 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_tilde_E);
}

double H_13ff_plus_tilde_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i])
           /(6*x1grid[xii]*x1grid[xii]*(x1grid[xii]+x2grid[x2i])*(x1grid[xii]+x2grid[x2i]));
}

double H_13ff_plus_tilde_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(x1grid[x3i]*x1grid[x3i])
           *( -x1grid[xii]*x1grid[x3i]-3*x1grid[x1i]*(x1grid[xii]+x2grid[x2i]) )
           /(6*x2grid[x2i]*x2grid[x2i]*x2grid[x2i]*(x1grid[xii]+x2grid[x2i])*(x1grid[xii]+x2grid[x2i]));
}

double H_13ff_plus_tilde_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *x1grid[x1i]*x1grid[x1i]
           *( -3*x1grid[xii]*x1grid[x3i]-x1grid[x1i]*(x1grid[xii]+x2grid[x2i])  )
           /(6*x2grid[x2i]*x2grid[x2i]*x2grid[x2i]*x1grid[xii]*x1grid[xii]);
}

double H_13ff_plus_tilde_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]*x1grid[xii]/(6*(x1grid[xii]+x2grid[x2i])*(x1grid[xii]+x2grid[x2i]));
}

double H_13ff_plus_tilde_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i] * ( (x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i]) ) /(6*x1grid[xii]*x1grid[xii]*x1grid[xii]*x1grid[xii]);
}


void H_13ff_plus_tilde (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_tilde_a);
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_tilde_a);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_tilde_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_tilde_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_tilde_c);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_tilde_c);
    //NOW SPECIAL CASES
    if( (i == ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_tilde_D);
    if( (i == ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_tilde_D);
    if( (k == ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_tilde_E);
    if( (k == ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_tilde_E);
}


/**
#############################
#############################
#############################
*/


double H_13ff_plus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = -ZEROPOS*(x1i-xii)*(x1i-xii)*((long)x1i+3*x2i-xii-3*ZEROPOS);
    long denom = 6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
         *(x1grid[xii]-x1grid[x1i])
         *( pow(x1grid[xii]-x1grid[x1i],2)/3. +x1grid[x1i]*(x1grid[xii]+x2grid[x2i]) - x1grid[xii]*(x1grid[x1i]+x2grid[x2i]))
         /( 2.* pow ( x1grid[xii]*(x2grid[x2i]+x1grid[xii]), 2  ));*/
}

double H_13ff_plus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = (ZEROPOS*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i*((long)-3*x2i-2*xii+5*ZEROPOS)+3*x2i*x2i+x2i*(xii-4*ZEROPOS)+ZEROPOS*(xii-ZEROPOS)));
    long denom = (6*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*((long)x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS));
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
    *pow(x1grid[x1i]+x2grid[x2i],2)
    *( 1.  +       (   x1grid[xii]*(x1grid[x1i]+x2grid[x2i])/3.  -    x1grid[x1i]*(x1grid[xii]+x2grid[x2i])  )/pow(x2grid[x2i],2)  )
    / (2.*(x2grid[x2i])* pow( x1grid[xii]+x2grid[x2i],2));*/
}

double H_13ff_plus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long num   = (ZEROPOS*(x1i-ZEROPOS)*(x1i-ZEROPOS)*(x1i*((long)x2i-2*xii+ZEROPOS)+3*x2i*x2i-3*x2i*xii-4*x2i*ZEROPOS+5*xii*ZEROPOS-ZEROPOS*ZEROPOS));
    long denom = ((long)6*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(xii-ZEROPOS)*(xii-ZEROPOS));
    return target->val[xii][x2i]*num/denom;
    /*
    return target->val[xii][x2i]
          *pow(x1grid[x1i],2)
          *( (x1grid[x1i]*(x1grid[xii]+x2grid[x2i])/3. - x1grid[xii]*(x1grid[x1i]+x2grid[x2i]) ) /(pow(x2grid[x2i],2)) + 1.)
          / (2.*x2grid[x2i]* pow( x1grid[xii],2));*/
}

double H_13ff_plus_D(int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    //CORRESPONDS TO x1=0 and x3 <> 0
    long num   = ZEROPOS*(-3*x2i+xii+2*ZEROPOS);
    long denom = 6*(x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return target->val[xii][x2i]*num/denom;
    /*return target->val[xii][x2i]
    *(x1grid[xii]/3.-x2grid[x2i])
    /(2.*pow(  x2grid[x2i]+x1grid[xii], 2    ));*/
}

double H_13ff_plus_E(int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    //CORRESPONDS TO x3=0 and x1 <> 0
    long num   = ZEROPOS*(2*x1i + xii - 3*ZEROPOS);
    long denom = 6*(xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[xii][x2i]*num/denom;
    return target->val[xii][x2i]
           *(x1grid[xii]/3.+2.*x1grid[x1i]/3.)
           /(2.*pow(  x1grid[xii], 2    ));
}

void H_13ff_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    //int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if( (x1 > 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_a);
    if( (x1 < 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_a);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_b);
    if( (x1 > 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_b);
    if( (x1 > 0.) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_c);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_c);
    //NOW DER SPECIAL CASES
    if( (x1 ==0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_D);
    if( (x1 ==0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_D);

    if( (x3 ==0.) && (x1 > 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_plus_E);
    if( (x3 ==0.) && (x1 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13ff_plus_E);
}


double H_13ff_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(x1grid[xii]-x1grid[x1i])
           *( x1grid[x1i]*x1grid[x1i] + x1grid[x1i]*(x1grid[xii]+3*x2grid[x2i]) + x1grid[xii]*(x1grid[xii]+3*x1grid[x3i]) )
           /( 6* x1grid[xii]*x1grid[xii]*(x2grid[x2i]+x1grid[xii])*(x2grid[x2i]+x1grid[xii]) );
}

double H_13ff_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x2i]
           *(x1grid[x3i]*x1grid[x3i])
           *(3*x1grid[x1i]*(x1grid[xii]+x2grid[x2i]) -3*x2grid[x2i]*x2grid[x2i] + x1grid[xii]*x1grid[x3i])
           / ( 6*x2grid[x2i]*x2grid[x2i]*x2grid[x2i]*(x1grid[xii]+x2grid[x2i])*(x1grid[xii]+x2grid[x2i]) );
}

double H_13ff_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(x1grid[x1i]*x1grid[x1i])
           *( x1grid[x1i]* (x1grid[xii] + x2grid[x2i]) + 3*(x2grid[x2i]*x2grid[x2i]+x1grid[xii]*x1grid[x3i]) )
           / (6*x2grid[x2i]*x2grid[x2i]*x2grid[x2i]*x1grid[xii]*x1grid[xii]);
}


double H_13ff_plus_D(int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(x1grid[xii]-3*x2grid[x2i])
           /( 6*(x2grid[x2i]+x1grid[xii])*(x2grid[x2i]+x1grid[xii]) );
}

double H_13ff_plus_E(int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i] *(x1grid[xii]+2*x1grid[x1i])
           /(6*x1grid[xii]*x1grid[xii]);
}

void H_13ff_plus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_a);
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_a);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_c);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_c);
    //NOW SPECIAL CASES
    if( (i ==ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_D);
    if( (i ==ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_D);
    if( (k ==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13ff_plus_E);
    if( (k ==ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13ff_plus_E);
}



/**
#############################
#############################
#############################
*/



double H_12ff_plus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPONDS TO -A
{
    long num = ZEROPOS*(x1i-xii)*((long)2*x1i*x1i-6*ZEROPOS*(x1i+x2i)+3*x1i*x2i-x1i*xii+3*x2i*xii-xii*xii+6*ZEROPOS*ZEROPOS);
    long denom = 6*(xii-ZEROPOS)*(xii-ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
           *(x1grid[xii]-x1grid[x1i])
           *( pow(x1grid[xii]-x1grid[x1i],2)/3. +x1grid[x1i]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i]) - x1grid[xii]*x2grid[x2i])
           /( 2. * pow(x1grid[xii]*(x1grid[x1i] + x2grid[x2i] - x1grid[xii]), 2) );*/
}

double H_12ff_plus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)//CORRESPONDS TO -B
{
    long num = -(ZEROPOS*(x2i - ZEROPOS)*(x2i - ZEROPOS)*( (long)6*x1i*x1i + 3*x1i*(3*x2i - xii - 6*ZEROPOS) + 3*x2i*x2i - x2i*(xii + 14*ZEROPOS) + 2*ZEROPOS*(2*xii + 7*ZEROPOS)));
    long denom = ((long)6*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS));
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
    *pow(x2grid[x2i],2)
    *( (x1grid[x1i]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i]) + x1grid[xii]*x2grid[x2i]/3. ) /(pow(x1grid[x1i]+x2grid[x2i],2)) - 1.)
    / (2.*(x1grid[x1i]+x2grid[x2i])* pow( ((x1grid[x1i]+x2grid[x2i])-x1grid[xii]),2));*/
}

double H_12ff_plus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)//CORRESPONDS TO +C
{
    long num   = (ZEROPOS*(x1i-ZEROPOS)*(x1i-ZEROPOS)*((long)2*x1i*x1i+x1i*(5*x2i+xii-10*ZEROPOS)-2*ZEROPOS*(7*x2i+2*xii)+3*x2i*(x2i+xii)+14*ZEROPOS*ZEROPOS));
    long denom = 6*(xii-ZEROPOS)*(xii-ZEROPOS)*(long)(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*(double)num/(double)denom;
    /*return target->val[xii][x1i+x2i-xii]
    *pow(x1grid[x1i],2)
    *( (x1grid[x1i]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i])/3. + x1grid[xii]*x2grid[x2i] ) /(pow(x1grid[x1i]+x2grid[x2i],2)) + 1.)
    / (2.*(x1grid[x1i]+x2grid[x2i])* pow( x1grid[xii],2));*/
}

double H_12ff_plus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)//CORRESPONDS TO X1=0, AND KERNEL -A-B+C
{
    long num   = ZEROPOS*(-3*x2i+xii+2*ZEROPOS);
    long denom = 6*(x2i-xii)*(x2i-xii);
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
    *(x1grid[xii]/3.-x2grid[x2i])
    /(2.*pow(  x2grid[x2i]-x1grid[xii], 2    ));*/

}

double H_12ff_plus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)//CORRESPONDS TO X2=0, AND KERNEL -A-B+C
{
    long num   = ZEROPOS*(-2*x1i+xii+ZEROPOS);
    long denom = 6*(xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*num/denom;
    /*return target->val[xii][x1i+x2i-xii]
    *(x1grid[xii]/3.-2.*x1grid[x1i]/3.)
    /(2.*pow(  x1grid[xii], 2    ));*/

}

void H_12ff_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    if( (x1 > 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_a);
    if( (x1 < 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_a);
    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_b);
    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_b);
    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_c);
    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_c);
    //NOW SPECIAL CASES
    if( (x1==0.) && (x2 < 0. ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_D);
    if( (x1==0.) && (x2 > 0. ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_D);
    if( (x2==0.) && (x1 > 0. ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_plus_E);
    if( (x2==0.) && (x1 < 0. ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_plus_E);
}


double H_12ff_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPONDS TO -A
{
    return target->val[xii][x1i+x2i-xii]
           *(x1grid[xii]-x1grid[x1i])
           *( x1grid[x1i]*x1grid[x1i]+x1grid[x1i]*(x1grid[xii]+3*x1grid[x3i]) + x1grid[xii]*(x1grid[xii]-3*x2grid[x2i]))
           /( 6 *x1grid[xii]*x1grid[xii]*(x1grid[xii]+x1grid[x3i])*(x1grid[xii]+x1grid[x3i]) );
}

double H_12ff_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)//CORRESPONDS TO -B
{
    return -target->val[xii][x1i+x2i-xii]
           *(x2grid[x2i]*x2grid[x2i])
           *( 3*x1grid[x1i]*(x1grid[xii]+x1grid[x3i]) +x1grid[xii]*x2grid[x2i] - 3*x1grid[x3i]*x1grid[x3i])
           / ( 6*x1grid[x3i]*x1grid[x3i]*x1grid[x3i]*(x1grid[xii]+x1grid[x3i])*(x1grid[xii]+x1grid[x3i])  );
}

double H_12ff_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)//CORRESPONDS TO +C
{
    /*long n = (long)-x1grid[x1i]*x1grid[x1i]*( x1grid[x1i]*(x1grid[xii]+x1grid[x3i]) + 3*(x1grid[xii]*x2grid[x2i]+x1grid[x3i]*x1grid[x3i]) );
    long d = (long)6*x1grid[xii]*x1grid[xii]*x1grid[x3i]*x1grid[x3i]*x1grid[x3i];
         return target->val[xii][x1i+x2i-xii]*n/d;*/
    return -target->val[xii][x1i+x2i-xii]*x1grid[x1i]*x1grid[x1i]*( x1grid[x1i]*(x1grid[xii]+x1grid[x3i]) + 3*(x1grid[xii]*x2grid[x2i]+x1grid[x3i]*x1grid[x3i]) ) / (6*x1grid[xii]*x1grid[xii]*x1grid[x3i]*x1grid[x3i]*x1grid[x3i]);
}

double H_12ff_plus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)//CORRESPONDS TO X1=0, AND KERNEL -A-B+C
{
    return target->val[xii][x1i+x2i-xii]   *(x1grid[xii]-3*x2grid[x2i])    /(6*(x2grid[x2i]-x1grid[xii])*(x2grid[x2i]-x1grid[xii]));

}

double H_12ff_plus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)//CORRESPONDS TO X2=0, AND KERNEL -A-B+C
{
    return target->val[xii][x1i+x2i-xii]*(x1grid[xii]-2*x1grid[x1i]) /(6*x1grid[xii]*x1grid[xii]);
}


void H_12ff_plus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (i > ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_a);
    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_a);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_b);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_b);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_c);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_c);
    //NOW SPECIAL CASES
    if( (i==ZEROPOS) && (j < ZEROPOS ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_D);
    if( (i==ZEROPOS) && (j > ZEROPOS ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_D);
    if( (j==ZEROPOS) && (i > ZEROPOS ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_plus_E);
    if( (j==ZEROPOS) && (i < ZEROPOS ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_plus_E);
}

/**
#############################
#############################
#############################
*/

double H_13ff_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if(x1i==xii)
    {
        //RETURN -1x 1st derivative wrt x1 +  fct/x1
        return -target->d1(x1i,x2i)/(x1grid[1]-x1grid[0]) + target->val[x1i][x2i]/x1grid[x1i];
    }
    else
    {
        return x1grid[x1i]*(target->val[x1i][x2i]-target->val[xii][x2i]*x1grid[x1i]/x1grid[xii])/(x1grid[xii]*(x1grid[xii]-x1grid[x1i]));
    }
    return 0;
}


double H_13ff_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if(x3i==xii)
    {
        //RETURN +1x 1st derivative wrt x1  +  fct/x3
        return target->d1(x1i,x2i)/(x1grid[1]-x1grid[0]) + target->val[x1i][x2i]/x1grid[x3i];
    }
    else
    {
        int minusximinusx2i = -(xii+x2i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[minusximinusx2i][x2i]*x1grid[x3i]/x1grid[xii])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

void H_13ff(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    if(x1 > 0.)
    {
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13ff_a);
        if(x1 < 1.)
        {
            if( x2 <= 0 )
                target->val[i][j] -= multiplicity*log(1.-x1)*src->val[i][j];
            if( (x2 > 0) && (x2 < 1.) && (x3 > -1.))
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x2) )*src->val[i][j];
        }
    }
    if(x1 < 0.)
    {
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i, i, j, x1grid, x2grid, H_13ff_a);
        if(x1 > -1.)
        {
            if( x2 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x1)*src->val[i][j];
            if( (x2 < 0) && (x2 > -1.) && (x3 < 1.))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1.+x2))*src->val[i][j];
        }
    }

    //IMPORTANT
    if(x1 == 0)
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }

    if(x3 > 0.)
    {
        //NEED TO INTEGRATE FROM X3
        int from = -(i+j) + 3*(Np-1)/2;

        target->val[i][j] += multiplicity*nIntegrate13(src, from, Np-1, i, j, x1grid, x2grid, H_13ff_b);

        if(x3 < 1.)
        {
            if(x2 <= 0)
                target->val[i][j] -= multiplicity*log(1.-x3)*src->val[i][j];
            if( (x2 > 0.) && (x2 < 1.) && (x1 > -1.) )
                target->val[i][j] -= multiplicity*log( (1.+x1)/(1.-x2))*src->val[i][j];
        }
    }
    if(x3 < 0.)
    {
        //NEED TO INTEGRATE TO X3
        int to = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, to, i, j, x1grid, x2grid, H_13ff_b);
        if(x3 > -1.)
        {
            if(x2 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (x2 < 0) && (x1 < 1.) && (x2 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x1)/(1.+x2) )*src->val[i][j];

        }
    }
    //IMPORTANT
    if(x3 == 0)
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }
}

double H_13ff_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if(x1i==xii) //RETURN -1x 1st derivative wrt x1 +  fct/x1
        return -target->d1(x1i,x2i)*0.5 + target->val[x1i][x2i]/x1grid[x1i];
    else
        return x1grid[x1i]*(target->val[x1i][x2i]-target->val[xii][x2i]*x1grid[x1i]/x1grid[xii])/(x1grid[xii]*(x1grid[xii]-x1grid[x1i]));
    return 0;
}


double H_13ff_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if(x3i==xii) //RETURN +1x 1st derivative wrt x1  +  fct/x3
        return target->d1(x1i,x2i)*0.5 + target->val[x1i][x2i]/x1grid[x3i];
    else
    {
        int minusximinusx2i = -(xii+x2i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[minusximinusx2i][x2i]*x1grid[x3i]/x1grid[xii])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

void H_13ff(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    double x1 = (double)x1grid[i]/(Np-1.);
    double x2 = (double)x2grid[j]/(Np-1.);
    double x3 = -(x1+x2);
    if(i > ZEROPOS)
    {
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j,k, x1grid, x2grid, H_13ff_a);
        if(i < Np-1)
        {
            if( x2 <= 0 )
                target->val[i][j] -= multiplicity*log(1.-x1)*src->val[i][j];
            if( (x2 > 0) && (x2 < 1.) && (x3 > -1.))
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x2) )*src->val[i][j];
        }
    }
    if(i < ZEROPOS)
    {
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i, i, j,k, x1grid, x2grid, H_13ff_a);
        if(i>0)
        {
            if( j >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x1)*src->val[i][j];
            if( (j < ZEROPOS) && (j > 0) && (k < Np-1))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1.+x2))*src->val[i][j];
        }
    }

    //IMPORTANT
    if(i == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][j];

    if(k > ZEROPOS)
    {
        //NEED TO INTEGRATE FROM X3
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j,k, x1grid, x2grid, H_13ff_b);
        if(k < Np-1)
        {
            if(j <= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.-x3)*src->val[i][j];
            if( (j > ZEROPOS) && (j < Np-1) && (i > 0) )
                target->val[i][j] -= multiplicity*log( (1.+x1)/(1.-x2))*src->val[i][j];
        }
    }
    if(k < ZEROPOS)
    {
        //NEED TO INTEGRATE TO X3
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k, i, j,k, x1grid, x2grid, H_13ff_b);
        if(k > 0)
        {
            if(j >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (j < ZEROPOS) && (i < Np-1) && (j > 0))
                target->val[i][j] -= multiplicity*log( (1.-x1)/(1.+x2) )*src->val[i][j];

        }
    }
    //IMPORTANT
    if(k == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][j];
}

/**
#############################
#############################
#############################
*/

double H_23ff_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if (xii == x2i)
    {
        //RETURN - 1st derivative wrt x2 + 1/x2*fct
        return -target->d2(x1i,x2i)/(x1grid[1]-x1grid[0]) + target->val[x1i][x2i]/x2grid[x2i];
    } else {
        return ( target->val[x1i][x2i] - target->val[x1i][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x1grid[xii]*(x1grid[xii] - x2grid[x2i]));
    }
    return 0.;
}

double H_23ff_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{

    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if(x3i==xii)
    {
        //RETURN +1st derivative wrt x2 + 1/x3*fct
        return target->d2(x1i,x2i)/(x1grid[1]-x1grid[0]) + target->val[x1i][x2i]/x2grid[x3i];
    }
    else
    {
        int minusximinusx1i = -(xii+x1i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[x1i][minusximinusx1i]*x1grid[x3i]/x1grid[xii])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

void H_23ff(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    //NOTE: CAN KEEP THE LOGARITHMS FROM qF kernels, since they are not affected by the conformal spin
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    if( x2 > 0. )
    {
        target->val[i][j] += multiplicity*nIntegrate23(src, j, Np-1, i, j, x1grid, x2grid, H_23ff_a);
        if(x2 < 1.)
        {
            if(x1 <= 0)
                target->val[i][j] -= multiplicity*log(1.-x2)*src->val[i][j];
            if( (x1 > 0.) && (x1 < 1.) && (x3 > -1.) )
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x1))*src->val[i][j];
        }
    }
    if( x2 < 0. )
    {
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, j,    i, j, x1grid, x2grid, H_23ff_a);
        if(x2 > -1.)
        {
            if(x1 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x2)*src->val[i][j];
            if( (x1 < 0) && (x3 < 1.) && (x1 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1+x1) )*src->val[i][j];
        }
    }
    //IMPORTANT
    if(x2 == 0)
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }

    if( (x3 > 0.) && (x3 < 1.))
    {
        //NEED TO INTEGRATE FROM X3
        int from = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] += multiplicity*nIntegrate23(src, from, Np-1, i, j, x1grid, x2grid, H_23ff_b);

        if(x3 < 1.)
        {
            if(x1 <= 0)
                target->val[i][j] -= multiplicity*log(1.-x3)           *src->val[i][j];
            if( (x1 > 0.) && (x1 < 1.) && (x2 > -1.) )
                target->val[i][j] -= multiplicity*log( (1.+x2)/(1.-x1))*src->val[i][j];

        }

    }
    if( (x3 < 0.) && (x3 > -1.) && (x2 < 1.))
    {
        //NEED TO INTEGRATE TO X3
        int to = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, to, i, j, x1grid, x2grid, H_23ff_b);
        if(x3 > -1.)
        {
            if(x1 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (x1 < 0) && (x2 < 1.) && (x1 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x2)/(1+x1) )*src->val[i][j];
        }
    }
    //IMPORTANT
    if(x3 == 0)
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }
}


double H_23ff_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if (xii == x2i) //RETURN - 1st derivative wrt x2 + 1/x2*fct
        return -target->d2(x1i,x2i)*0.5 + target->val[x1i][x2i]/x2grid[x2i];
    else
        return ( target->val[x1i][x2i] - target->val[x1i][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x1grid[xii]*(x1grid[xii] - x2grid[x2i]));
    return 0.;
}

double H_23ff_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if(x3i==xii)//RETURN +1st derivative wrt x2 + 1/x3*fct
        return target->d2(x1i,x2i)*0.5 + target->val[x1i][x2i]/x2grid[x3i];
    else
    {
        int minusximinusx1i = -(xii+x1i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[x1i][minusximinusx1i]*x1grid[x3i]/x1grid[xii])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}


void H_23ff(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //NOTE: CAN KEEP THE LOGARITHMS FROM qF kernels, since they are not affected by the conformal spin
    double x1 = (double)x1grid[i]/(Np-1.);
    double x2 = (double)x2grid[j]/(Np-1.);
    double x3 = -(x1+x2);

    if( j > ZEROPOS )
    {
        target->val[i][j] += multiplicity*nIntegrate23(src, j, Np-1, i, j, k, x1grid, x2grid, H_23ff_a);
        if(j < Np-1)
        {
            if(i <= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.-x2)*src->val[i][j];
            if( (i > ZEROPOS) && (i < Np-1) && (k > 0) )
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x1))*src->val[i][j];
        }
    }
    if( j < ZEROPOS )
    {
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, j,    i, j, k, x1grid, x2grid, H_23ff_a);
        if(x2 > -1.)
        {
            if(x1 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x2)*src->val[i][j];
            if( (x1 < 0) && (x3 < 1.) && (x1 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1+x1) )*src->val[i][j];
        }
    }
    //IMPORTANT
    if(j == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][j];

    if( (k > ZEROPOS) && (k < Np-1))
    {
        //NEED TO INTEGRATE FROM X3
        target->val[i][j] += multiplicity*nIntegrate23(src, k, Np-1, i, j, k, x1grid, x2grid, H_23ff_b);
        if(k < Np-1)
        {
            if(i <= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.-x3)           *src->val[i][j];
            if( (i > ZEROPOS) && (i < Np-1) && (j > 0) )
                target->val[i][j] -= multiplicity*log( (1.+x2)/(1.-x1))*src->val[i][j];

        }

    }
    if( (k < ZEROPOS) && (k > 0) && (j < Np-1))
    {
        //NEED TO INTEGRATE TO X3
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, k, i, j, k, x1grid, x2grid, H_23ff_b);
        if(k > 0)
        {
            if(i >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (i < ZEROPOS) && (j < Np-1) && (i > 0))
                target->val[i][j] -= multiplicity*log( (1.-x2)/(1+x1) )*src->val[i][j];
        }
    }
    //IMPORTANT
    if(k == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][j];
}


/**
#############################
#############################
#############################
*/



double H_12ff_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if (xii == x1i)
    {
        //RETURN - 1st derivative wrt x1 + 1x 1st derivative wrt x2 + 1/x1*fct
        return (-target->d1(x1i,x2i) + target->d2(x1i,x2i))/(x1grid[1]-x1grid[0]) + target->val[x1i][x2i]/x2grid[x1i];
    } else {
        return ( target->val[x1i][x2i] - target->val[xii][x1i+x2i-xii]*x1grid[x1i]/x1grid[xii] ) * x1grid[x1i] /(x1grid[xii]*(x1grid[xii] - x1grid[x1i]));
    }
    return 0.;
}


double H_12ff_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if (xii == x2i)
    {
        //RETURN + 1st derivative wrt x1 - 1x 1st derivative wrt x2 + 1/x2*fct
        return (target->d1(x1i,x2i) - target->d2(x1i,x2i))/(x2grid[1]-x2grid[0]) + target->val[x1i][x2i]/x2grid[x2i];
    } else {
        return ( target->val[x1i][x2i] - target->val[x1i+x2i-xii][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x2grid[xii]*(x2grid[xii] - x2grid[x2i]));
    }
    return 0.;
}

void H_12ff(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    //NOTE: CAN KEEP THE LOGARITHMS FROM qF kernels, since they are not affected by the conformal spin
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    //cout<<"H12FF called\n";
    if( x1 > 0.)
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12ff_a);
        if( x1 < 1.)
        {
            if(x3 <= 0.)
            {
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x1 );
            }
            if( (x3 > 0.) && (x3 < 1.) && (x2 > -1.))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.+x2)/(1.-x3) );
        }
    }
    if( x1 < 0.)
    {
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12ff_a);
        if( x1 > -1.)
        {
            if( x3 >= 0 )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x1 );
            if( (x3 < 0) && (x2 < 1.) && (x3 > -1.))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.-x2)/(1.+x3) );
        }
    }
    if( x2 > 0. )
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1 , i, j, x1grid, x2grid, H_12ff_b);
        if( x2 < 1.)
        {
            if (x3 <= 0)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x2 );
            if( (x3 > 0) && (x1 > -1.) && (x3 < 1.) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. + x1)/(1.-x3) );
        }
    }
    if (x2 < 0. )
    {
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j    , i, j, x1grid, x2grid, H_12ff_b);
        if( x2 > -1.)
        {
            if (x3 >= 0)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x2 );
            if( (x3 < 0) && (x1 < 1.) && (x3 > -1.) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. - x1)/(1. + x3) );
        }
    }
    //IMPORTANT
    if(x2 == 0)
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }
    if(x1 == 0)//THIS IS NOT PRESENT IN qF kernels
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }
}

double H_12ff_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if (xii == x1i)//RETURN - 1st derivative wrt x1 + 1x 1st derivative wrt x2 + 1/x1*fct
        return (-target->d1(x1i,x2i) + target->d2(x1i,x2i))*0.5 + target->val[x1i][x2i]/x2grid[x1i];
    else
        return ( target->val[x1i][x2i] - target->val[xii][x1i+x2i-xii]*x1grid[x1i]/x1grid[xii] ) * x1grid[x1i] /(x1grid[xii]*(x1grid[xii] - x1grid[x1i]));
    return 0.;
}

double H_12ff_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if (xii == x2i) //RETURN + 1st derivative wrt x1 - 1x 1st derivative wrt x2 + 1/x2*fct
        return (target->d1(x1i,x2i) - target->d2(x1i,x2i))*0.5 + target->val[x1i][x2i]/x2grid[x2i];
    else
        return ( target->val[x1i][x2i] - target->val[x1i+x2i-xii][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x2grid[xii]*(x2grid[xii] - x2grid[x2i]));
    return 0.;
}

void H_12ff(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //NOTE: CAN KEEP THE LOGARITHMS FROM qF kernels, since they are not affected by the conformal spin
    double x1 = (double)x1grid[i]/(Np-1.);
    double x2 = (double)x2grid[j]/(Np-1.);
    double x3 = -(x1+x2);

    if( i > ZEROPOS)
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, x1grid, x2grid, H_12ff_a);
        if( i < Np-1)
        {
            if(k <= ZEROPOS)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x1 );
            if( (k > ZEROPOS) && (k < Np-1) && (j > 0))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.+x2)/(1.-x3) );
        }
    }
    if( i < ZEROPOS)
    {
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, x1grid, x2grid, H_12ff_a);
        if( i > 0)
        {
            if( k >= ZEROPOS )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x1 );
            if( (k < ZEROPOS) && (j < Np-1) && (k > 0))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.-x2)/(1.+x3) );
        }
    }
    if( j > ZEROPOS )
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1 , i, j, k, x1grid, x2grid, H_12ff_b);
        if( j < Np-1)
        {
            if (k <= ZEROPOS)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x2 );
            if( (k > ZEROPOS) && (i > 0) && (k < Np-1) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. + x1)/(1.-x3) );
        }
    }
    if (j < ZEROPOS )
    {
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j    , i, j,k, x1grid, x2grid, H_12ff_b);
        if( j > 0)
        {
            if (k >= ZEROPOS)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x2 );
            if( (k < ZEROPOS) && (i < Np-1) && (k > 0) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. - x1)/(1. + x3) );
        }
    }
    //IMPORTANT
    if(j == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][j];
    if(i == ZEROPOS)//THIS IS NOT PRESENT IN qF kernels
        target->val[i][j] += multiplicity*src->val[i][j];
}

#endif


==> t3evol/g2kernels.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _G2KERNELS_H_
#define _G2KERNELS_H_

#include <iostream>
#include "constants.h"
#include "mathutil.h"

using namespace std;


double firstintkernel (int x1i, int x2i, int xii, HexFunction* victim, double* x1grid, double* x2grid)
{
    //NOTE: x2i is not used
    //NOTE: CALL WITH ARGUMENT x1i = x
    //NOTE: CALL WITH ARGUMENT x2i = ZEROPOS
    int xminusxii = x1i - xii + (Np-1)/2;
    double delta = x1grid[1]-x1grid[0];

    if(x1i == xii)
    {
        return (victim->d1(x1i,ZEROPOS)-victim->d2(x1i,ZEROPOS))/delta;
    }
    else
    {
        return (victim->val[xii][xminusxii]-victim->val[x1i][ZEROPOS])/(x1grid[xii]-x2grid[x1i]);
    }
    return 0;
}


double secondintkernel (int x1i, int x2i, int xii, HexFunction* victim, double* x1grid, double* x2grid)
{

    //NOTE: x2i is not used
    //NOTE: CALL WITH ARGUMENT x1i = x
    int xminusxii = x1i - xii + (Np-1)/2;
    double delta = x1grid[1]-x1grid[0];
    if(x1i == xii)
    {
        //RETURN 0.5 2nd derivative wrt to x1 - derivative wrt x1 and x2
        return (0.5*victim->dd11(x1i,ZEROPOS)-victim->dd12(x1i,ZEROPOS))/(delta*delta);
    }
    else
    {
        return (   (victim->val[xii][xminusxii]-victim->val[x1i][xminusxii])/(x1grid[xii]-x1grid[x1i]) - victim->d1(x1i, ZEROPOS )/delta )/(x1grid[xii]-x1grid[x1i]);
    }
    return 0;
}


double finalintkernel (int xii, D1Function* victim, double* xgrid)
{
    if(xii == ZEROPOS)
        return INFINITY;
    return victim->val[xii]/(xgrid[xii]);
}

#endif


==> t3evol/initial.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _INITIAL_H_
#define _INITIAL_H_

double inline Power(double ba, double ex);

double Pddown(double x1, double x2, double x3) //DO AS IF IT WERE (1-23+)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return -9.68697450994287*Power(x2,2)*x3 - 34.873108235794334*x1*Power(x2,2)*x3 - 46.49747764772577*Power(x1,2)*Power(x2,2)*x3 - 27.123528627840034*Power(x1,3)*Power(x2,2)*x3 - 5.812184705965722*Power(x1,4)*Power(x2,2)*x3;
}

double Pdup(double x1, double x2, double x3) //DO AS IF IT WERE (12+3-)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return -28.522758279276232*x1*Power(x2,2) - 102.68192980539443*x1*Power(x2,2)*x3 - 136.90923974052592*x1*Power(x2,2)*Power(x3,2) - 79.86372318197344*x1*Power(x2,2)*Power(x3,3) - 17.11365496756574*x1*Power(x2,2)*Power(x3,4);
}

double Pd5q_plus(double x1, double x2, double x3) //DO AS IF IT WERE (13+2-)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return 0;
}

double Pd5q_minus(double x1, double x2, double x3) //DO AS IF IT WERE (13+2-)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return 0;
}

double Pudown(double x1, double x2, double x3) //DO AS IF IT WERE (1-23+)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return -4.843487254971435*Power(x2,2)*x3 - 17.436554117897167*x1*Power(x2,2)*x3 - 23.248738823862887*Power(x1,2)*Power(x2,2)*x3 - 13.561764313920017*Power(x1,3)*Power(x2,2)*x3 - 2.906092352982861*Power(x1,4)*Power(x2,2)*x3;
}

double Puup(double x1, double x2, double x3) //DO AS IF IT WERE (12+3-)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return 20.12738037065908*x1*Power(x2,2) + 17.436554117897188*x1*Power(x2,2)*x3 - 68.45461987026292*x1*Power(x2,2)*Power(x3,2) - 108.70938061158107*x1*Power(x2,2)*Power(x3,3) - 42.945586994080045*x1*Power(x2,2)*Power(x3,4);
}

double Pu5q_plus(double x1, double x2, double x3) //DO AS IF IT WERE (13+2-)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return 0;
}

double Pu5q_minus(double x1, double x2, double x3) //DO AS IF IT WERE (13+2-)
{
    if( (x1 == 0) || (x2 == 0) || (x3==0)) return 0;
    return 0;
}



double inline Power(double ba, double ex)
{
    return pow(ba,ex);
}

double initialFunction_Splus_u(double x1, double x2, double x3)
{
    if(x1>=1.0 || x2>=1.0 || x3>=1.0 || x1<=-1.0 || x2<=-1.0 || x3<=-1.0)
        return 0.0;
    double ret=0.0;
    if( x1<0.0 && x2<0.0 && x3>0.0 )
        ret = Puup(-x1,-x2,-x3); //(12-3+)
    if( x1>0.0 && x2>0.0 && x3<0.0 )
        ret = Puup(x1,x2,x3); //(12+3-)
    if( x1>0.0 && x2<0.0 && x3<0.0 )
        ret = Pudown(-x1,-x2,-x3); //(1+23-)
    if( x1<0.0 && x2>0.0 && x3>0.0)
        ret = Pudown(x1,x2,x3); //(1-23+)
    if( x1>0.0 && x2<0.0 && x3>0.0)
        ret = Pu5q_plus(x1,x2,x3);//(13+2-)
    if( x1<0.0 && x2>0.0 && x3<0.0)
        ret = Pu5q_plus(-x1,-x2,-x3);//(13-2+)

    return ret;
}
double initialFunction_Splus_u(double x1, double x2)
{
    return initialFunction_Splus_u(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}

double initialFunction_Sminus_u(double x1, double x2, double x3)
{
    if(x1>=1.0 || x2>=1.0 || x3>=1.0 || x1<=-1.0 || x2<=-1.0 || x3<=-1.0)
        return 0.0;
    double ret=0.0;
    if( x1<0.0 && x2<0.0 && x3>0.0 )
        ret = Puup(-x1,-x2,-x3); //(12-3+)
    if( x1>0.0 && x2>0.0 && x3<0.0 )
        ret = -Puup(x1,x2,x3); //(12+3-)
    if( x1>0.0 && x2<0.0 && x3<0.0 )
        ret = -Pudown(-x1,-x2,-x3); //(1+23-)
    if( x1<0.0 && x2>0.0 && x3>0.0)
        ret = Pudown(x1,x2,x3); //(1-23+)
    if( x1>0.0 && x2<0.0 && x3>0.0)
        ret = Pu5q_minus(x1,x2,x3);//(13+2-)
    if( x1<0.0 && x2>0.0 && x3<0.0)
        ret = -Pu5q_minus(-x1,-x2,-x3);//(13-2+)

    return ret;
}
double initialFunction_Sminus_u(double x1, double x2)
{
    return initialFunction_Sminus_u(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}

double initialFunction_Splus_d(double x1, double x2, double x3)
{
    if(x1>=1.0 || x2>=1.0 || x3>=1.0 || x1<=-1.0 || x2<=-1.0 || x3<=-1.0)
        return 0.0;
    double ret=0.0;
    if( x1<0.0 && x2<0.0 && x3>0.0 )
        ret = Pdup(-x1,-x2,-x3); //(12-3+)
    if( x1>0.0 && x2>0.0 && x3<0.0 )
        ret = Pdup(x1,x2,x3); //(12+3-)
    if( x1>0.0 && x2<0.0 && x3<0.0 )
        ret = Pddown(-x1,-x2,-x3); //(1+23-)
    if( x1<0.0 && x2>0.0 && x3>0.0)
        ret = Pddown(x1,x2,x3); //(1-23+)
    if( x1>0.0 && x2<0.0 && x3>0.0)
        ret = Pd5q_plus(x1,x2,x3);//(13+2-)
    if( x1<0.0 && x2>0.0 && x3<0.0)
        ret = Pd5q_plus(-x1,-x2,-x3);//(13-2+)

    return ret;
}
double initialFunction_Splus_d(double x1, double x2)
{
    return initialFunction_Splus_d(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}

double initialFunction_Sminus_d(double x1, double x2, double x3)
{
    if(x1>=1.0 || x2>=1.0 || x3>=1.0 || x1<=-1.0 || x2<=-1.0 || x3<=-1.0)
        return 0.0;
    double ret=0.0;
    if( x1<0.0 && x2<0.0 && x3>0.0 )
        ret = Pdup(-x1,-x2,-x3); //(12-3+)
    if( x1>0.0 &&  x2>0.0 && x3<0.0 )
        ret = -Pdup(x1,x2,x3); //(12+3-)
    if( x1>0.0 && x2<0.0 && x3<0.0 )
        ret = -Pddown(-x1,-x2,-x3); //(1+23-)
    if( x1<0.0 && x2>0.0 && x3>0.0)
        ret = Pddown(x1,x2,x3); //(1-23+)
    if( x1>0.0 && x2<0.0 && x3>0.0)
        ret = Pd5q_minus(x1,x2,x3);//(13+2-)
    if( x1<0.0 && x2>0.0 && x3<0.0)
        ret = -Pd5q_minus(-x1,-x2,-x3);//(13-2+)
    return ret;
}
double initialFunction_Sminus_d(double x1, double x2)
{
    return initialFunction_Splus_d(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}

double initialFunction_Splus_NonSinglet(double x1, double x2, double x3)
{
    return initialFunction_Splus_u(x1,x2,x3)-initialFunction_Splus_d(x1,x2,x3);
}
double initialFunction_Splus_NonSinglet(double x1, double x2)
{
    return initialFunction_Splus_NonSinglet(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}

double initialFunction_Sminus_NonSinglet(double x1, double x2, double x3)
{
    return initialFunction_Sminus_u(x1,x2,x3)-initialFunction_Sminus_d(x1,x2,x3);
}
double initialFunction_Sminus_NonSinglet(double x1, double x2)
{
    return initialFunction_Sminus_NonSinglet(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}




double initialFunction_Splus_Singlet(double x1, double x2, double x3)
{
    return initialFunction_Splus_u(x1,x2,x3)+initialFunction_Splus_d(x1,x2,x3);
}
double initialFunction_Splus_Singlet(double x1, double x2)
{
    return initialFunction_Splus_Singlet(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}


double initialFunction_Sminus_Singlet(double x1, double x2, double x3)
{
    return initialFunction_Sminus_u(x1,x2,x3)+initialFunction_Sminus_d(x1,x2,x3);
}
double initialFunction_Sminus_Singlet(double x1, double x2)
{
    return initialFunction_Sminus_Singlet(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}


double initialFunction_Fplus(double x1, double x2, double x3)
{
    if(x1>=1.0 || x2>=1.0 || x3>=1.0 || x1<=-1.0 || x2<=-1.0 || x3<=-1.0)
        return 0.0;
    double ret=0.0;
    return ret;
}

double initialFunction_Fplus(double x1, double x2)
{
    return initialFunction_Fplus(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}


double initialFunction_Fminus(double x1, double x2, double x3)
{
    if(x1>=1.0 || x2>=1.0 || x3>=1.0 || x1<=-1.0 || x2<=-1.0 || x3<=-1.0)
        return 0.0;
    double ret=0.0;
    return ret;
}

double initialFunction_Fminus(double x1, double x2)
{
    return initialFunction_Fminus(x1,x2,-x1-x2);//NEVER CHANGE!!!!!!!!!!!!!
}


#endif


==> t3evol/mathutil.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

/*
USEFUL MATHEMATICAL ROUTINES AND FUNCTIONS
*/

#ifndef MATHUTIL_H_
#define MATHUTIL_H_

#include <iostream>
#include <math.h>
#include <stdlib.h>
#include "constants.h"
#include "HexFunction.h"
#include "D1Function.h"


using namespace std;


double **integrationweights;


void fillWeights(double * weights, int size)
{
    for(int i=0; i<size; i++)
    {
        weights[i]=0.0;
    }
    if(size==1)
    {
        weights[0]=w1_1;
        return;
    }
    int num11=(size-1)/10;
    if(size==10)
        num11=0;
    for(int i=0; i<num11; i++)
    {
        weights[i*10]+=w11_0_10;
        weights[i*10+10]+=w11_0_10;
        weights[i*10+1]=w11_1_9;
        weights[i*10+9]=w11_1_9;
        weights[i*10+2]=w11_2_8;
        weights[i*10+8]=w11_2_8;
        weights[i*10+3]=w11_3_7;
        weights[i*10+7]=w11_3_7;
        weights[i*10+4]=w11_4_6;
        weights[i*10+6]=w11_4_6;
        weights[i*10+5]=w11_5;
    }
    if(num11!=0)
        weights[num11*10]=w11_0_10;
    switch(size-num11*10)
    {
    case 10:
        weights[num11*10]+=w10_0_9;
        weights[num11*10+9]=w10_0_9;
        weights[num11*10+1]=w10_1_8;
        weights[num11*10+8]=w10_1_8;
        weights[num11*10+2]=w10_2_7;
        weights[num11*10+7]=w10_2_7;
        weights[num11*10+6]=w10_3_6;
        weights[num11*10+3]=w10_3_6;
        weights[num11*10+5]=w10_4_5;
        weights[num11*10+4]=w10_4_5;
        break;
    case 9:
        weights[num11*10]+=w9_0_8;
        weights[num11*10+8]=w9_0_8;
        weights[num11*10+1]=w9_1_7;
        weights[num11*10+7]=w9_1_7;
        weights[num11*10+2]=w9_2_6;
        weights[num11*10+6]=w9_2_6;
        weights[num11*10+3]=w9_3_5;
        weights[num11*10+5]=w9_3_5;
        weights[num11*10+4]=w9_4;
        break;
    case 8:
        weights[num11*10]+=w8_0_7;
        weights[num11*10+7]=w8_0_7;
        weights[num11*10+1]=w8_1_6;
        weights[num11*10+6]=w8_1_6;
        weights[num11*10+2]=w8_2_5;
        weights[num11*10+5]=w8_2_5;
        weights[num11*10+3]=w8_3_4;
        weights[num11*10+4]=w8_3_4;
        break;
    case 7:
        weights[num11*10]+=w7_0_6;
        weights[num11*10+6]=w7_0_6;
        weights[num11*10+1]=w7_1_5;
        weights[num11*10+5]=w7_1_5;
        weights[num11*10+2]=w7_2_4;
        weights[num11*10+4]=w7_2_4;
        weights[num11*10+3]=w7_3;
        break;
    case 6:
        weights[num11*10]+=w6_0_5;
        weights[num11*10+5]=w6_0_5;
        weights[num11*10+1]=w6_1_4;
        weights[num11*10+4]=w6_1_4;
        weights[num11*10+2]=w6_2_3;
        weights[num11*10+3]=w6_2_3;
        break;
    case 5:
        weights[num11*10]+=w5_0_4;
        weights[num11*10+4]=w5_0_4;
        weights[num11*10+1]=w5_1_3;
        weights[num11*10+3]=w5_1_3;
        weights[num11*10+2]=w5_2;
        break;
    case 4:
        weights[num11*10]+=w4_0_3;
        weights[num11*10+3]=w4_0_3;
        weights[num11*10+1]=w4_1_2;
        weights[num11*10+2]=w4_1_2;
        break;
    case 3:
        weights[num11*10]+=w3_0_2;
        weights[num11*10+2]=w3_0_2;
        weights[num11*10+1]=w3_1;
        break;
    case 2:
        weights[num11*10]+=w2_0_1;
        weights[num11*10+1]=w2_0_1;
        break;
    case 1:
        break;
    case 0:
        break;

    }
}


void fillWeights_7(double * weights, int size) //ONLY UP TO SEVEN STRIP RULE
{
    /**
    NOTE 7STRIP RULE USES 8 POINTS
    */
    for(int i=0; i<size; i++)
    {
        weights[i]=0.0;
    }
    if(size==1)
    {
        weights[0]=w1_1;
        return;
    }
    int num7=(size-1)/7;
    if(size==7)
        num7=0;
    for(int i=0; i<num7; i++)
    {
        weights[i*7]+=w8_0_7;
        weights[i*7+7]+=w11_0_10;
        weights[i*7+1]=w8_1_6;
        weights[i*7+6]=w8_1_6;
        weights[i*7+2]=w8_2_5;
        weights[i*7+5]=w8_2_5;
        weights[i*7+3]=w8_3_4;
        weights[i*7+4]=w8_3_4;
    }
    if(num7!=0)
        weights[num7*7]=w8_0_7;
    switch(size-num7*7)
    {
    case 7:
        weights[num7*7]+=w7_0_6;
        weights[num7*7+6]=w7_0_6;
        weights[num7*7+1]=w7_1_5;
        weights[num7*7+5]=w7_1_5;
        weights[num7*7+2]=w7_2_4;
        weights[num7*7+4]=w7_2_4;
        weights[num7*7+3]=w7_3;
        break;
    case 6:
        weights[num7*7]+=w6_0_5;
        weights[num7*7+5]=w6_0_5;
        weights[num7*7+1]=w6_1_4;
        weights[num7*7+4]=w6_1_4;
        weights[num7*7+2]=w6_2_3;
        weights[num7*7+3]=w6_2_3;
        break;
    case 5:
        weights[num7*7]+=w5_0_4;
        weights[num7*7+4]=w5_0_4;
        weights[num7*7+1]=w5_1_3;
        weights[num7*7+3]=w5_1_3;
        weights[num7*7+2]=w5_2;
        break;
    case 4:
        weights[num7*7]+=w4_0_3;
        weights[num7*7+3]=w4_0_3;
        weights[num7*7+1]=w4_1_2;
        weights[num7*7+2]=w4_1_2;
        break;
    case 3:
        weights[num7*7]+=w3_0_2;
        weights[num7*7+2]=w3_0_2;
        weights[num7*7+1]=w3_1;
        break;
    case 2:
        weights[num7*7]+=w2_0_1;
        weights[num7*7+1]=w2_0_1;
        break;
    case 1:
        break;
    case 0:
        break;

    }
}



void initIntegrationWeights(void (*fillfunction) (double * weights, int size))
{
    integrationweights = new double*[Np+1];
    for(int i=0; i < Np+1; i++)
    {
        integrationweights[i] = new double[i];
        fillfunction(integrationweights[i], i);
    }
}

/**
	INTEGRATION WRT TO CONSTANT X2 -> EASIEST PART , FUNCTION ASSUMED TO BE CALLED WITH ARGUMENTS F( xi , x2 , -xi-x2)
	ASSUME THAT from <= to
	!!!!!!!!!!!!!!!!!!INTEGRATES ONLY INSIDE THE HEXAGON
*/
double nIntegrate13(HexFunction* fct, int from, int to, int x1pos, int x2pos, double* x1grid, double* x2grid, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim, double* x1grid, double* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate13(fct, to, from, x1pos, x2pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np) )
        return NAN;

    double result  = 0.0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x2pos+2) ) && ( (3+Np) <=  2*(xi+x2pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }
    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x2pos+2) ) && ( (3+Np) <=  2*(xi+x2pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            //cout<<"xi="<<x1grid[xi]<<" fct="<< fct->val[xi][x2pos]<<" kernel="<<kernel(x1pos,x2pos,xi,fct,x1grid,x2grid)<<"<< WEIGHT"<<integrationweights[size][count]<<"\n"; //FOR DEBUGGING ONLY
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= DELTA;
    return result;

}

/*OVERLOADING NINTEGRATE FUNCTION WITH LONG GRID, NOTE: THE DEGREE IN x HAS TO BE IN THE KERNEL */
double nIntegrate13(HexFunction* fct, int from, int to, int x1pos, int x2pos, long* x1grid, long* x2grid, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim, long* x1grid, long* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate13(fct, to, from, x1pos, x2pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np) )
        return NAN;

    double result  = 0.0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x2pos+2) ) && ( (3+Np) <=  2*(xi+x2pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }
    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x2pos+2) ) && ( (3+Np) <=  2*(xi+x2pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= 2;
    return result;

}

double nIntegrate13(HexFunction* fct, int from, int to, int x1pos, int x2pos, int x3pos, long* x1grid, long* x2grid, double (*kernel) (int x1i, int x2i, int x3i, int xii, HexFunction* victim, long* x1grid, long* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate13(fct, to, from, x1pos, x2pos, x3pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np) )
        return NAN;

    double result  = 0.0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x2pos+2) ) && ( (3+Np) <=  2*(xi+x2pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }
    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x2pos+2) ) && ( (3+Np) <=  2*(xi+x2pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,x3pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= 2;
    return result;

}

/**
	INTEGRATION WRT CONSTANT X3, FUNCTION ASSUMED TO BE CALLED WITH ARGUMENTS F( xi , x1 + x2 -xi, x3) OR F( x1 + x2 -xi, xi , x3)
*/
double nIntegrate12(HexFunction* fct, int from, int to, int x1pos, int x2pos, double* x1grid, double* x2grid, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim, double* x1grid, double* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate12(fct, to, from, x1pos, x2pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np))
    {
        return NAN;
    }
    double result  = 0;
    int    size    = 0;

    //cout<<from<<" "<<to<<"\n";
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( 2*Np >= 2*(x1pos +x2pos - xi + 1) ) && ( 2 <=  2*(x1pos +x2pos - xi + 1) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }
    //cout<<size;

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( 2*Np >= 2*(x1pos +x2pos - xi + 1) ) && ( 2 <=  2*(x1pos +x2pos - xi + 1) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
// 			cout<<"xi="<<x1grid[xi]<<"\tx1+x2-xi="<<x1pos +x2pos - xi<<"-"<<x1grid[x1pos +x2pos - xi]<<" fct="<< fct->val[xi][x1pos +x2pos - xi]<<" kernel="<<kernel(x1pos,x2pos,xi,fct,x1grid,x2grid)<<"<< WEIGHT"<<integrationweights[size][count]<<"\n"; //FOR DEBUGGING ONLY
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= DELTA;
    return result;
}

/*OVERLOADING NINTEGRATE FUNCTION WITH LONG GRID, NOTE: THE DEGREE IN x HAS TO BE IN THE KERNEL */
double nIntegrate12(HexFunction* fct, int from, int to, int x1pos, int x2pos, long* x1grid, long* x2grid, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim, long* x1grid, long* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate12(fct, to, from, x1pos, x2pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np))
        return NAN;
    double result  = 0;
    int    size    = 0;

    //cout<<from<<" "<<to<<"\n";
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( 2*Np >= 2*(x1pos +x2pos - xi + 1) ) && ( 2 <=  2*(x1pos +x2pos - xi + 1) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( 2*Np >= 2*(x1pos +x2pos - xi + 1) ) && ( 2 <=  2*(x1pos +x2pos - xi + 1) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= 2;
    return result;
}

/*OVERLOADING NINTEGRATE FUNCTION WITH LONG GRID, NOTE: THE DEGREE IN x HAS TO BE IN THE KERNEL */
double nIntegrate12(HexFunction* fct, int from, int to, int x1pos, int x2pos, int x3pos, long* x1grid, long* x2grid, double (*kernel) (int x1i, int x2i, int x3i, int xii, HexFunction* victim, long* x1grid, long* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate12(fct, to, from, x1pos, x2pos, x3pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np))
        return NAN;
    double result  = 0;
    int    size    = 0;

    //cout<<from<<" "<<to<<"\n";
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( 2*Np >= 2*(x1pos +x2pos - xi + 1) ) && ( 2 <=  2*(x1pos +x2pos - xi + 1) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( 2*Np >= 2*(x1pos +x2pos - xi + 1) ) && ( 2 <=  2*(x1pos +x2pos - xi + 1) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,x3pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= 2;
    return result;
}


/**
	INTEGRATION WRT CONSTANT X1, FUNCTION ASSUMED TO BE CALLED WITH ARGUMENTS F( x1 , xi , -x1-xi) OR F( x1, -x1-xi , xi)
*/
double nIntegrate23(HexFunction* fct, int from, int to, int x1pos, int x2pos, double* x1grid, double* x2grid, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim, double* x1grid, double* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate23(fct, to, from, x1pos, x2pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np))
        return NAN;
    double result  = 0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= DELTA;
    return result;
}


/**
OVERLOADING NINTEGRATE FUNCTION WITHOUT GRID
*/

double nIntegrate23(HexFunction* fct, int from, int to, int x1pos, int x2pos, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate23(fct, to, from, x1pos, x2pos, kernel );
    if( (from >= Np) || (to >= Np))
        return NAN;
    double result  = 0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct);
            count++;
        }
    }
    result *= DELTA;
    return result;
}
/*OVERLOADING NINTEGRATE FUNCTION WITH LONG GRID, NOTE: THE DEGREE IN x HAS TO BE IN THE KERNEL */
double nIntegrate23(HexFunction* fct, int from, int to, int x1pos, int x2pos, long* x1grid, long* x2grid, double (*kernel) (int x1i, int x2i, int xii, HexFunction* victim, long* x1grid, long* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate23(fct, to, from, x1pos, x2pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np))
        return NAN;
    double result  = 0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= 2;
    return result;
}





/*OVERLOADING NINTEGRATE FUNCTION WITH LONG GRID, NOTE: THE DEGREE IN x HAS TO BE IN THE KERNEL */
double nIntegrate23(HexFunction* fct, int from, int to, int x1pos, int x2pos, int x3pos, long* x1grid, long* x2grid, double (*kernel) (int x1i, int x2i, int x3i, int xii, HexFunction* victim, long* x1grid, long* x2grid) )
{
    if(from == to)
        return 0;
    if(from >  to)
        return -nIntegrate23(fct, to, from, x1pos, x2pos, x3pos, x1grid, x2grid, kernel );
    if( (from >= Np) || (to >= Np))
        return NAN;
    double result  = 0;
    int    size    = 0;

    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            size++;
        }
    }

    int count = 0;
    for(int xi = from; xi <= to; xi++ )
    {
        if( ( (3*Np+1) >= 2*(xi+x1pos+2) ) && ( (3+Np) <=  2*(xi+x1pos+2) ) ) //CHECK IF EVERYTHING IS INSIDE HEXAGON
        {
            result += integrationweights[size][count]*kernel(x1pos,x2pos,x3pos,xi,fct,x1grid,x2grid);
            count++;
        }
    }
    result *= 2;
    return result;
}


/**
 Numerical integration in 1d
*/
double nIntegrate1d(D1Function* fct, int from, int to, double* grid, double (*kernel) (int xii, D1Function* victim, double* xgrid))
{
    double result      = 0.0;
    //double delta       = grid[1]-grid[0];

    if( (from < 0) || (to >= fct->size))
        return NAN;
    if( from == to)
        return 0;

    for(int i = 0; i <= to-from; i++)
    {
        result += integrationweights[to-from+1][i]*kernel(from+i, fct, grid);
    }

    result *= DELTA;
    return result;
}

/**
 Numerical integration in 1d, without nontrivial kernel
*/
double nIntegrate1d(D1Function* fct, int from, int to, double* grid)
{
    double result      = 0.0;
    //double delta       = grid[1]-grid[0];

    if( (from < 0) || (to >= fct->size))
        return NAN;
    if( from == to)
        return 0;

    for(int i = 0; i <= to-from; i++)
    {
        result += integrationweights[to-from+1][i]*fct->val[from+i];
    }
    result *= DELTA;
    return result;
}


double Heaviside(double x)
{
    return (x>=0) ? 1.0 : 0;
}

double properSupport(double x1, double x2)
{
    return Heaviside(1.0-x1)* Heaviside(1.0+x1)* Heaviside(1.0-x2)* Heaviside(1.0+x2)*Heaviside(1-x1-x2)*Heaviside(1+x1+x2);
}


double hexMoment(HexFunction* fct, double* x1grid, double* x2grid)
{
    D1Function f1(fct->size);
    D1Function f2(fct->size);

    for(int x1=0; x1 < fct->size; x1++)
    {
        //copy relevant info
        for(int x2=0; x2 <Np; x2++)
        {
            f2.val[x2] = fct->val[x1][x2];
        }
        //RECALL nIntegrate1d(D1Function* fct, int from, int to, double* grid)
        f1.val[x1] = nIntegrate1d(&f2, 0, Np-1, x2grid);
    }

    return nIntegrate1d(&f1, 0, Np-1, x1grid);


}

#endif


==> t3evol/mixkernels.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _MIXKERNELS_H_
#define _MIXKERNELS_H_

#include <iostream>
#include "constants.h"
#include "mathutil.h"

using namespace std;


void V_13_plus      (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void V_13_minus     (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void W_13_plus      (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void P23_W_13_plus  (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void W_13_minus     (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void P23_W_13_minus (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void Delta_W_13     (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void P23_Delta_W_13 (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);

void V_13_plus      (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void V_13_minus     (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void W_13_plus      (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void P23_W_13_plus  (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void W_13_minus     (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void P23_W_13_minus (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void Delta_W_13     (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void P23_Delta_W_13 (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);




/**
BELOW: MACRODEFINITIONS OF KERNELS, CORRESPONDING TO -H IN OUR PAPER
*/

//CORRESPONDS TO -H IN OUR PAPER
void HQFplus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                V_13_plus  (src, target, i, j, x1grid, x2grid, -(double)nf);
                V_13_minus (src, target, i, j, x1grid, x2grid, +(double)nf);
            }
        }
    }
}

void HQFplus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                V_13_plus  (src, target, i, j, k, x1grid, x2grid, -(double)nf);
                V_13_minus (src, target, i, j, k, x1grid, x2grid, +(double)nf);
            }
        }
    }
}

void HQFminus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                V_13_plus  (src, target, i, j, x1grid, x2grid, -(double)nf);
                V_13_minus (src, target, i, j, x1grid, x2grid, -(double)nf);
            }
        }
    }
}

void HQFminus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                V_13_plus  (src, target, i, j, k, x1grid, x2grid, -(double)nf);
                V_13_minus (src, target, i, j, k, x1grid, x2grid, -(double)nf);
            }
        }
    }
}

void HFQplus(HexFunction* src, HexFunction* target,  double* x1grid, double* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                W_13_plus     (src, target, i, j, x1grid, x2grid, -Nc);
                W_13_minus    (src, target, i, j, x1grid, x2grid, -Nc);
                Delta_W_13    (src, target, i, j, x1grid, x2grid, 2.*Nc);
                P23_W_13_plus (src, target, i, j, x1grid, x2grid, Nc);
                P23_W_13_minus(src, target, i, j, x1grid, x2grid, Nc);
                P23_Delta_W_13(src, target, i, j, x1grid, x2grid, -2.*Nc);

            }
        }
    }
}

void HFQplus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                W_13_plus     (src, target, i, j, k, x1grid, x2grid, -Nc);
                W_13_minus    (src, target, i, j, k, x1grid, x2grid, -Nc);
                Delta_W_13    (src, target, i, j, k, x1grid, x2grid, 2.*Nc);
                P23_W_13_plus (src, target, i, j, k, x1grid, x2grid, Nc);
                P23_W_13_minus(src, target, i, j, k, x1grid, x2grid, Nc);
                P23_Delta_W_13(src, target, i, j, k, x1grid, x2grid, -2.*Nc);

            }
        }
    }
}

void HFQminus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                W_13_plus     (src, target, i, j, x1grid, x2grid, (Nc*Nc-4.)/Nc);
                W_13_minus    (src, target, i, j, x1grid, x2grid, (Nc*Nc-4.)/Nc);
                P23_W_13_plus (src, target, i, j, x1grid, x2grid, (Nc*Nc-4.)/Nc);
                P23_W_13_minus(src, target, i, j, x1grid, x2grid, (Nc*Nc-4.)/Nc);

            }
        }
    }
}


void HFQminus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int nf) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                W_13_plus     (src, target, i, j, k, x1grid, x2grid, (Nc*Nc-4.)/Nc);
                W_13_minus    (src, target, i, j, k, x1grid, x2grid, (Nc*Nc-4.)/Nc);
                P23_W_13_plus (src, target, i, j, k, x1grid, x2grid, (Nc*Nc-4.)/Nc);
                P23_W_13_minus(src, target, i, j, k, x1grid, x2grid, (Nc*Nc-4.)/Nc);

            }
        }
    }
}



/**
BELOW: MICRODEFINITIONS OF KERNELS
*/


double P23_Delta_W_13_a (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x3i];
}

double P23_Delta_W_13_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x3i];
}

double P23_Delta_W_13_b (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x2i = -(x1i+x3i) + 3*(Np-1)/2;
    long n = (x1i-ZEROPOS)*(x1i-ZEROPOS)*(x1i+3*x2i-4*ZEROPOS);
    long d = (x3i-ZEROPOS)*(x3i-ZEROPOS)*(x3i-ZEROPOS);
    return target->val[xii][x3i]*n/d;
    /*return target->val[xii][x3i]
    *pow(x1grid[x1i],2)*(3.*x1grid[x2i]+x1grid[x1i])/(pow(x2grid[x3i],3));*/
}

double P23_Delta_W_13_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x3i] * (x1grid[x1i]*x1grid[x1i]) * (3.*x1grid[x2i]+x1grid[x1i])/(pow(x2grid[x3i],3));
}


void P23_Delta_W_13(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    //double x3 = -(x1+x2);

    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3


    if( (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  j, Np-1,  i, k, x1grid, x2grid, P23_Delta_W_13_a);
    if( (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, j,     i, k, x1grid, x2grid, P23_Delta_W_13_a);

    if( (x2 > 0) && (x1 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  0, Np-1,  i, k, x1grid, x2grid, P23_Delta_W_13_b);
    if( (x2 < 0) && (x1 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, Np-1,  i, k, x1grid, x2grid, P23_Delta_W_13_b);

    //SPECIAL CASES
    if( x2 == 0 )
    {
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  j, Np-1,  i, k, x1grid, x2grid, P23_Delta_W_13_a)
                                            -0.5*nIntegrate13(src,  0, j,     i, k, x1grid, x2grid, P23_Delta_W_13_a) );
    }

    if( (x2 == 0) && (x1 > 0) )
    {
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, k, x1grid, x2grid, P23_Delta_W_13_b) );
    }
    if( (x2 == 0) && (x1 < 0) )
    {
        target->val[i][j] -= multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, k, x1grid, x2grid, P23_Delta_W_13_b) );
    }
}

double Delta_W_13_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double Delta_W_13_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);

void P23_Delta_W_13(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    //double x3 = -(x1+x2);

    if( (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  j, Np-1,  i, k, j, x1grid, x2grid, Delta_W_13_a)/(Np-1);
    if( (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, j,     i, k, j, x1grid, x2grid, Delta_W_13_a)/(Np-1);

    if( (x2 > 0) && (x1 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  0, Np-1,  i, k, j, x1grid, x2grid, Delta_W_13_b)/(Np-1);
    if( (x2 < 0) && (x1 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, Np-1,  i, k, j, x1grid, x2grid, Delta_W_13_b)/(Np-1);

    //SPECIAL CASES
    if( x2 == 0 )
    {
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  j, Np-1,  i, k, j, x1grid, x2grid, Delta_W_13_a)
                                            -0.5*nIntegrate13(src,  0, j,     i, k, j, x1grid, x2grid, Delta_W_13_a) )/(Np-1);
    }

    if( (x2 == 0) && (x1 > 0) )
    {
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, k, j, x1grid, x2grid, Delta_W_13_b) )/(Np-1);
    }
    if( (x2 == 0) && (x1 < 0) )
    {
        target->val[i][j] -= multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, k, j, x1grid, x2grid, Delta_W_13_b) )/(Np-1);
    }
}

double Delta_W_13_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x2i];
}

double Delta_W_13_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i];
}

double Delta_W_13_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    long n = 2*(Np-2*x1i-1)*(Np-2*x1i-1)*(2*Np-x1i-3*x3i-2);
    long d = (Np-2*x2i-1)*(Np-2*x2i-1)*(Np-2*x2i-1);
    return target->val[xii][x2i]*n/d;
    /*return target->val[xii][x2i]
    *pow(x1grid[x1i],2)*(3.*x1grid[x3i]+x1grid[x1i])/(pow(x2grid[x2i],3));*/
}

double Delta_W_13_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]*pow(x1grid[x1i],2)*(3.*x1grid[x3i]+x1grid[x1i])/(pow(x2grid[x2i],3));
}

void Delta_W_13(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3


    if( (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, x1grid, x2grid, Delta_W_13_a);
    if( (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, k,     i, j, x1grid, x2grid, Delta_W_13_a);


    if( (x3 > 0) && (x1 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  0, Np-1,  i, j, x1grid, x2grid, Delta_W_13_b);
    if( (x3 < 0) && (x1 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, Np-1,  i, j, x1grid, x2grid, Delta_W_13_b);

    //SPECIAL CASES
    if( x3 == 0 )
    {
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  k, Np-1,  i, j, x1grid, x2grid, Delta_W_13_a)
                                            -0.5*nIntegrate13(src,  0, k,     i, j, x1grid, x2grid, Delta_W_13_a) );
    }

    if( (x3 == 0) && (x1 > 0) )
    {
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, j, x1grid, x2grid, Delta_W_13_b) );
    }
    if( (x3 == 0) && (x1 < 0) )
    {
        target->val[i][j] -= multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, j, x1grid, x2grid, Delta_W_13_b) );
    }
}

void Delta_W_13(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j,k, x1grid, x2grid, Delta_W_13_a)/(Np-1);
    if( (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, k,     i, j,k, x1grid, x2grid, Delta_W_13_a)/(Np-1);


    if( (k > ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  0, Np-1,  i, j,k, x1grid, x2grid, Delta_W_13_b)/(Np-1);
    if( (k < ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, Np-1,  i, j,k, x1grid, x2grid, Delta_W_13_b)/(Np-1);

    //SPECIAL CASES
    if( k == ZEROPOS )
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  k, Np-1,  i, j,k, x1grid, x2grid, Delta_W_13_a)-0.5*nIntegrate13(src,  0, k,     i, j,k, x1grid, x2grid, Delta_W_13_a) )/(Np-1);

    if( (k == ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, j,k, x1grid, x2grid, Delta_W_13_b) )/(Np-1);
    if( (k == ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*( 0.5*nIntegrate13(src,  0, Np-1,  i, j,k, x1grid, x2grid, Delta_W_13_b) )/(Np-1);

}

double P23_W_13_minus_a (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i
{
    int x2i = -(x1i+x3i) + 3*(Np-1)/2;
    long n = (x2i-xii)*(x2i-xii);
    long d = (xii-ZEROPOS)*(x3i+xii-2*ZEROPOS);
    return -target->val[xii][x3i]*n/d;
    /*return -target->val[xii][x3i] //YES, MINUS
    *pow(x1grid[xii]-x2grid[x2i],2)
    /(x1grid[xii]*(x1grid[xii]+x1grid[x3i]));*/
}

double P23_W_13_minus_b (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    long n = (x1i-ZEROPOS)*(x1i-ZEROPOS);
    long d = (x3i - ZEROPOS)*(x3i + xii - 2*ZEROPOS);
    return target->val[xii][x3i]*(-0.5+n/d);
    /*return target->val[xii][x3i]
    *(
    pow(x1grid[x1i],2)/(x1grid[x3i]*(x1grid[xii]+x1grid[x3i]))
    -0.5
    );*/
}

double P23_W_13_minus_c (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x2i = -(x1i+x3i) + 3*(Np-1)/2;
    long n = (x2i-ZEROPOS)*(x2i-ZEROPOS);
    long d = (x3i-ZEROPOS)*(xii-ZEROPOS);
    return -target->val[xii][x3i]*(0.5+n/d);
    /*return -target->val[xii][x3i]//YES, Minus
    *(
    pow(x2grid[x2i],2)/(x1grid[xii]*x1grid[x3i])
    +0.5
    );*/
}

double P23_W_13_minus_D (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i, x1=0
{
    int n = x3i+xii-2*ZEROPOS;
    int d = xii-ZEROPOS;
    return -target->val[xii][x3i]*n/d;
    /*return -target->val[xii][x3i] //YES, MINUS
    *(x1grid[xii]+x1grid[x3i])
    /(x1grid[xii]);*/
}

double P23_W_13_minus_E (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //x1=0
{
    return -0.5*target->val[xii][x3i];
}

double P23_W_13_minus_F (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //x1=0
{
    int n = x3i-ZEROPOS;
    int d = xii-ZEROPOS;
    return -target->val[xii][x3i]*(0.5+n/d);
    /*return -target->val[xii][x3i]//YES, Minus
    *(
    x1grid[x3i]/(x1grid[xii])
    +0.5
    );*/
}

double P23_W_13_minus_G (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //x2=0
{
    int n = xii-ZEROPOS;
    int d = x3i+xii-2*ZEROPOS;
    return -target->val[xii][x3i]*n/d;
    /*return -target->val[xii][x3i] //YES, MINUS
    *x1grid[xii]
    /(x1grid[xii]+x1grid[x3i]);*/
}

double P23_W_13_minus_H (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //x2=0
{
    int n = x3i-ZEROPOS;
    int d = x3i+xii-2*ZEROPOS;

    return target->val[xii][x3i]*(-0.5+n/d);

    /*return target->val[xii][x3i]
    *(
    x1grid[x3i]/(x1grid[xii]+x1grid[x3i])
    -0.5
    );*/
}

double P23_W_13_minus_I (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //x2=0
{
    return -0.5*target->val[xii][x3i];//YES, Minus
}


void P23_W_13_minus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    //double x3 = -(x1+x2);
    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3

    //HAS SAME SECTOR DECOMPOSITION AS H^-
    if( (x1 < 0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  j, Np-1,  i, k, x1grid, x2grid, P23_W_13_minus_a);
    if( (x1 > 0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, j,     i, k, x1grid, x2grid, P23_W_13_minus_a);

    if( (x1 < 0) && (x2 < 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_b);
    if( (x1 > 0) && (x2 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_b);

    if( (x1 > 0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_c);
    if( (x1 < 0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_c);

    if( (x1==0) && (x2 > 0) )
    {
        target->val[i][j] += multiplicity* (
                                 //nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_D);
                                 0.5*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_D)
                                 -0.5*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_E)
                                 +0.5*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_F)
                             );
    }
    if( (x1==0) && (x2 < 0) )
    {
        target->val[i][j] -= multiplicity*(//nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_D);
                                 0.5*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_D)
                                 -0.5*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_E)
                                 +0.5*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_F)
                             );
    }

    if( (x2==0) && (x1 < 0) )
    {
        target->val[i][j] += multiplicity*(//nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_E);
                                 0.5*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_G)
                                 +0.5*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_H)
                                 -0.5*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_I)
                             );
    }
    if( (x2==0) && (x1 > 0) )
    {
        target->val[i][j] -= multiplicity*(//nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_E);
                                 0.5*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_G)
                                 +0.5*nIntegrate13(src, 0, j,    i, k, x1grid, x2grid, P23_W_13_minus_H)
                                 -0.5*nIntegrate13(src, j, Np-1, i, k, x1grid, x2grid, P23_W_13_minus_I)
                             );
    }

}

double W_13_minus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_F (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_G (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_H (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_minus_I (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);

void P23_W_13_minus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //HAS SAME SECTOR DECOMPOSITION AS H^-
    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  j, Np-1,  i, k, j, x1grid, x2grid, W_13_minus_a)/(Np-1);
    if( (i > ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, j,     i, k, j, x1grid, x2grid, W_13_minus_a)/(Np-1);

    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_b)/(Np-1);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_b)/(Np-1);

    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_c)/(Np-1);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_c)/(Np-1);

    if( (i==ZEROPOS) && (j > ZEROPOS) )
    {
        target->val[i][j] += multiplicity* (
                                 //nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_D);
                                 0.5*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_D)
                                 -0.5*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_E)
                                 +0.5*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_F)
                             )/(Np-1);
    }
    if( (i==ZEROPOS) && (j < ZEROPOS) )
    {
        target->val[i][j] -= multiplicity*(//nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_D);
                                 0.5*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_D)
                                 -0.5*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_E)
                                 +0.5*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_F)
                             )/(Np-1);
    }

    if( (j==ZEROPOS) && (i < ZEROPOS) )
    {
        target->val[i][j] += multiplicity*(//nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_E);
                                 0.5*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_G)
                                 +0.5*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_H)
                                 -0.5*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_I)
                             )/(Np-1);
    }
    if( (j==ZEROPOS) && (i > ZEROPOS) )
    {
        target->val[i][j] -= multiplicity*(//nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_E);
                                 0.5*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_G)
                                 +0.5*nIntegrate13(src, 0, j,    i, k, j, x1grid, x2grid, W_13_minus_H)
                                 -0.5*nIntegrate13(src, j, Np-1, i, k, j, x1grid, x2grid, W_13_minus_I)
                             )/(Np-1);
    }

}

double W_13_minus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    int n = (x3i-xii)*(x3i-xii);
    int d = (xii-ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return -target->val[xii][x2i]*n/d;
    /*return -target->val[xii][x2i] //YES, MINUS
    *pow(x1grid[xii]-x1grid[x3i],2)
    /(x1grid[xii]*(x1grid[xii]+x2grid[x2i]));*/

}

double W_13_minus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x2i] * ((x1grid[xii]-x1grid[x3i])*(x1grid[xii]-x1grid[x3i])) /(x1grid[xii]*(x1grid[xii]+x2grid[x2i]));

}

double W_13_minus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int n = (x1i-ZEROPOS)*(x1i-ZEROPOS);
    int d = (x2i-ZEROPOS)*(x2i+xii-2*ZEROPOS);

    return target->val[xii][x2i]*(-0.5+n/d);
    /*return target->val[xii][x2i]
    *(
    pow(x1grid[x1i],2)/(x2grid[x2i]*(x1grid[xii]+x2grid[x2i]))
    -0.5
    );*/
}

double W_13_minus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]
           *(
               (x1grid[x1i]*x1grid[x1i])/(x2grid[x2i]*(x1grid[xii]+x2grid[x2i]))
               -0.5
           );
}

double W_13_minus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    int n = (x3i-ZEROPOS)*(x3i-ZEROPOS);
    int d = (x2i-ZEROPOS)*(xii-ZEROPOS);

    return -target->val[xii][x2i]*(0.5 + n/d);
    /*return -target->val[xii][x2i] //YES, MINUS
    *(
    pow(x1grid[x3i],2)/(x1grid[xii]*x2grid[x2i])
    +0.5
    );*/

}

double W_13_minus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x2i] //YES, MINUS
           *(
               (x1grid[x3i]*x1grid[x3i])/(x1grid[xii]*x2grid[x2i])
               +0.5
           );

}

double W_13_minus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)  //CORRESPONDS TO _a BUT WITH x1=0
{
    int n = x2i+xii-2*ZEROPOS;
    int d = xii-ZEROPOS;
    return -target->val[xii][x2i]*n/d;
    /*return -target->val[xii][x2i] //YES, MINUS
    *(x1grid[xii]+x2grid[x2i])
    /(x1grid[xii]);*/
}

double W_13_minus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)   //CORRESPONDS TO _a BUT WITH x1=0
{
    return -target->val[xii][x2i] //YES, MINUS
           *(x1grid[xii]+x2grid[x2i])
           /(x1grid[xii]);
}

double W_13_minus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)  //CORRESPONDS TO _b BUT WITH x1=0
{
    return -0.5*target->val[xii][x2i];
}

double W_13_minus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)  //CORRESPONDS TO _b BUT WITH x1=0
{
    return -0.5*target->val[xii][x2i];
}

double W_13_minus_F (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)  //CORRESPONDS TO _c BUT WITH x1=0
{
    int n = x2i-ZEROPOS;
    int d = xii-ZEROPOS;
    return -target->val[xii][x2i]*(0.5+n/d);
    /*return -target->val[xii][x2i] //YES, MINUS
    *(
    x2grid[x2i]/(x1grid[xii])
    +0.5
    );*/
}

double W_13_minus_F (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)  //CORRESPONDS TO _c BUT WITH x1=0
{

    return -target->val[xii][x2i] //YES, MINUS
           *(
               x2grid[x2i]/(x1grid[xii])
               +0.5
           );
}


double W_13_minus_G (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)  //CORRESPONDS TO _a BUT WITH x3=0
{
    int n = xii-ZEROPOS;
    int d = x2i+xii-2*ZEROPOS;
    return -target->val[xii][x2i]*n/d;
    /*return -target->val[xii][x2i] //YES, MINUS
    *x1grid[xii]
    /(x1grid[xii]+x2grid[x2i]);*/
}

double W_13_minus_G (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)  //CORRESPONDS TO _a BUT WITH x3=0
{
    return -target->val[xii][x2i] //YES, MINUS
           *x1grid[xii]
           /(x1grid[xii]+x2grid[x2i]);
}

double W_13_minus_H (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)  //CORRESPONDS TO _b BUT WITH x3=0
{
    int n = x2i-ZEROPOS;
    int d = x2i+xii-2*ZEROPOS;
    return target->val[xii][x2i]*(-0.5+n/d);
    /*return target->val[xii][x2i]
    *(
    x2grid[x2i]/(x1grid[xii]+x2grid[x2i])
    -0.5
    );*/
}

double W_13_minus_H (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)  //CORRESPONDS TO _b BUT WITH x3=0
{
    return target->val[xii][x2i]
           *(
               x2grid[x2i]/(x1grid[xii]+x2grid[x2i])
               -0.5
           );
}

double W_13_minus_I (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)  //CORRESPONDS TO _c BUT WITH x3=0
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_minus_I (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)  //CORRESPONDS TO _c BUT WITH x3=0
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

void W_13_minus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3

    //HAS SAME SECTOR DECOMPOSITION AS H^-
    if( (x1 < 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, x1grid, x2grid, W_13_minus_a);
    if( (x1 > 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, k,     i, j, x1grid, x2grid, W_13_minus_a);


    if( (x1 < 0) && (x3 < 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_b);
    if( (x1 > 0) && (x3 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_b);

    if( (x1 > 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_c);
    if( (x1 < 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_c);
    //NOW DER SPECIAL CASES
    if( (x1==0) && (x3 > 0) )
    {
        target->val[i][j] += multiplicity* (
                                 0.5*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_D)
                                 -0.5*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_E)
                                 +0.5*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_F)
                             );
    }
    if( (x1==0) && (x3 < 0) )
    {
        target->val[i][j] -= multiplicity*(
                                 0.5*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_D)
                                 -0.5*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_E)
                                 +0.5*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_F)
                             );
    }

    if( (x3==0) && (x1 < 0) )
    {
        target->val[i][j] += multiplicity*(
                                 0.5*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_G)
                                 +0.5*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_H)
                                 -0.5*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_I)
                             );
    }
    if( (x3==0) && (x1 > 0) )
    {
        target->val[i][j] -= multiplicity*(
                                 0.5*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_G)
                                 +0.5*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, W_13_minus_H)
                                 -0.5*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, W_13_minus_I)
                             );
    }
}

void W_13_minus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //HAS SAME SECTOR DECOMPOSITION AS H^-
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, k, x1grid, x2grid, W_13_minus_a)/(Np-1);
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, k,     i, j, k, x1grid, x2grid, W_13_minus_a)/(Np-1);


    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_b)/(Np-1);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_b)/(Np-1);

    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_c)/(Np-1);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_c)/(Np-1);
    //NOW DER SPECIAL CASES
    if( (i==ZEROPOS) && (k > ZEROPOS) )
    {
        target->val[i][j] += multiplicity* (
                                 0.5*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_D)
                                 -0.5*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_E)
                                 +0.5*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_F)
                             )/(Np-1);
    }
    if( (i==ZEROPOS) && (k < ZEROPOS) )
    {
        target->val[i][j] -= multiplicity*(
                                 0.5*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_D)
                                 -0.5*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_E)
                                 +0.5*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_F)
                             )/(Np-1);
    }

    if( (k==ZEROPOS) && (i < ZEROPOS) )
    {
        target->val[i][j] += multiplicity*(
                                 0.5*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_G)
                                 +0.5*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_H)
                                 -0.5*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_I)
                             )/(Np-1);
    }
    if( (k==ZEROPOS) && (i > ZEROPOS) )
    {
        target->val[i][j] -= multiplicity*(
                                 0.5*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_G)
                                 +0.5*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, W_13_minus_H)
                                 -0.5*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, W_13_minus_I)
                             )/(Np-1);
    }
}


double P23_W_13_plus_a (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i
{
    return -target->val[xii][x3i]; //YES, MINUS
}

double P23_W_13_plus_b (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i
{
    return -0.5*target->val[xii][x3i]; //YES, MINUS
}

double P23_W_13_plus_c (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i
{
    return -0.5*target->val[xii][x3i]; //YES, MINUS
}



double P23_W_13_plus_D (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i
{
    return -target->val[xii][x3i]; //YES, MINUS
}


double P23_W_13_plus_E (int x1i, int x3i, int xii, HexFunction* target, double* x1grid, double* x2grid) //NOTE MEANING OF x3i
{
    return -target->val[xii][x3i]; //YES, MINUS
}

void P23_W_13_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    //double x3 = -(x1+x2);

    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3

    //HAS SAME SECTOR DECOMPOSITION AS H^+, BUT INTEGRATION IS STILL FROM/TO x1
    if( (x1 > 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_a);
    if( (x1 < 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_a);
    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_b);
    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_b);
    if( (x1 > 0.) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_c);
    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_c);

    //SPECIAL CASES
    if( (x1 == 0.) && (x2 < 0.) )
        target->val[i][j] += //multiplicity*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_D);
            multiplicity* ( 0.5*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_a)
                            +0.5*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_b)
                            -0.5*nIntegrate13(src, 0, i,    i, k,    x1grid, x2grid, P23_W_13_plus_c) );
    if( (x1 == 0.) && (x2 > 0.) )
        target->val[i][j] -= //multiplicity*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_D);
            multiplicity* ( 0.5*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_a)
                            +0.5*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_b)
                            -0.5*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_c) );


    if( (x2 ==0.) && (x1 > 0.) )
        target->val[i][j] += multiplicity*( //nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_E);
                                 0.5*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_a)
                                 -0.5*nIntegrate13(src, 0, i   , i, k, x1grid, x2grid, P23_W_13_plus_b)
                                 +0.5*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_c)
                             );

    if( (x2 ==0.) && (x1 < 0.) )
        target->val[i][j] -= multiplicity*( //nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_E);
                                 0.5*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_a)
                                 -0.5*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_b)
                                 +0.5*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_c)
                             );
}


double W_13_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);
double W_13_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid);

void P23_W_13_plus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //HAS SAME SECTOR DECOMPOSITION AS H^+, BUT INTEGRATION IS STILL FROM/TO x1
    if( (i > ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_a)/(Np-1);
    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_a)/(Np-1);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_b)/(Np-1);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_b)/(Np-1);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_c)/(Np-1);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_c)/(Np-1);

    //SPECIAL CASES
    if( (i == ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += //multiplicity*nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_D);
            multiplicity* ( 0.5*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_a)
                            +0.5*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_b)
                            -0.5*nIntegrate13(src, 0, i,    i, k, j,    x1grid, x2grid, W_13_plus_c) )/(Np-1);
    if( (i == ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= //multiplicity*nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_D);
            multiplicity* ( 0.5*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_a)
                            +0.5*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_b)
                            -0.5*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_c) )/(Np-1);


    if( (j ==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*( //nIntegrate13(src, i, Np-1, i, k, x1grid, x2grid, P23_W_13_plus_E);
                                 0.5*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_a)
                                 -0.5*nIntegrate13(src, 0, i   , i, k, j, x1grid, x2grid, W_13_plus_b)
                                 +0.5*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_c)
                             )/(Np-1);

    if( (j ==ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*( //nIntegrate13(src, 0, i,    i, k, x1grid, x2grid, P23_W_13_plus_E);
                                 0.5*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_a)
                                 -0.5*nIntegrate13(src, i, Np-1, i, k, j, x1grid, x2grid, W_13_plus_b)
                                 +0.5*nIntegrate13(src, 0, i,    i, k, j, x1grid, x2grid, W_13_plus_c)
                             )/(Np-1);
}



double W_13_plus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_W=\mathcal{A}_W
{
    return -target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_W=\mathcal{A}_W
{
    return -target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -B_W
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -B_W
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO C_W
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO C_W
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return -target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_Dprime (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_Dprime (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -0.5*target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return -target->val[xii][x2i]; //YES, MINUS
}

double W_13_plus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target->val[xii][x2i]; //YES, MINUS
}


void W_13_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    //int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3

    //HAS SAME SECTOR DECOMPOSITION AS H^+
    if( (x1 > 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_a);
    if( (x1 < 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_a);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_b);
    if( (x1 > 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_b);
    if( (x1 > 0.) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_c);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_c);

    //SPECIAL CASES

    if( (x1 == 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity* ( 0.5*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_a)
                                             +0.5*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_b)
                                             -0.5*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_c)
                                           ); //FORMERLY THERE WAS INTEGRATION WITH KERNEL W_13_plus_D
    if( (x1 == 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity* ( 0.5*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_a)
                                             +0.5*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_b)
                                             -0.5*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_c)
                                           );
    if( (x3 == 0.) && (x1 > 0.) )
        target->val[i][j] += multiplicity* (//nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_E)
                                 0.5*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_a)
                                 -0.5*nIntegrate13(src, 0, i   , i, j, x1grid, x2grid, W_13_plus_b)
                                 +0.5*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_c)
                             );
    if( (x3 == 0.) && (x1 < 0.) )
        target->val[i][j] -= multiplicity*( //nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_E);
                                 0.5*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_a)
                                 -0.5*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_b)
                                 +0.5*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_c)
                             );


}

void W_13_plus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //HAS SAME SECTOR DECOMPOSITION AS H^+
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_a)/(Np-1);
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_a)/(Np-1);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_b)/(Np-1);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_b)/(Np-1);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_c)/(Np-1);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_c)/(Np-1);

    //SPECIAL CASES

    if( (i == ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity* ( 0.5*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_a)
                                             +0.5*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_b)
                                             -0.5*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_c)
                                           )/(Np-1); //FORMERLY THERE WAS INTEGRATION WITH KERNEL W_13_plus_D
    if( (i == ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity* ( 0.5*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_a)
                                             +0.5*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_b)
                                             -0.5*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_c)
                                           )/(Np-1);
    if( (k == ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity* (//nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, W_13_plus_E)
                                 0.5*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_a)
                                 -0.5*nIntegrate13(src, 0, i   , i, j, k, x1grid, x2grid, W_13_plus_b)
                                 +0.5*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_c)
                             )/(Np-1);
    if( (k == ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*( //nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, W_13_plus_E);
                                 0.5*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_a)
                                 -0.5*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, W_13_plus_b)
                                 +0.5*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, W_13_plus_c)
                             )/(Np-1);
}








double V_13_minus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    long n = (long)ZEROPOS*ZEROPOS*(x3i-xii)*(x3i-xii);
    long d = (long)(xii-ZEROPOS)*(xii-ZEROPOS)*(x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return - target->val[xii][x2i]*n/d;
    /*return - target->val[xii][x2i] //YES, MINUS
    * pow(x1grid[xii] - x1grid[x3i],2)
    /( pow(x1grid[xii]*(x1grid[xii]+x2grid[x2i]),2) );*/
}

double V_13_minus_a (int x1i, int x2i, int x3i,  int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return - target->val[xii][x2i] //YES, MINUS
           * pow(x1grid[xii] - x1grid[x3i],2)
           /( pow(x1grid[xii]*(x1grid[xii]+x2grid[x2i]),2) );
}

double V_13_minus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    long n = (long)ZEROPOS*ZEROPOS*(ZEROPOS-x1i)*(x1i*(x2i-ZEROPOS)+ZEROPOS*(x2i+4*x3i+2*xii)-2*x3i*(x2i+xii)-3*ZEROPOS*ZEROPOS);
    long d = (long)(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i+xii-2*ZEROPOS)*(x2i+xii-2*ZEROPOS);
    return target->val[xii][x2i]*n/d;

    /*return target->val[xii][x2i]*ZEROPOS*ZEROPOS*(ZEROPOS-x1i)*(x1i*(x2i-ZEROPOS)+ZEROPOS*(x2i+4.*x3i+2.*xii)-2.*x3i*(x2i+xii)-3.*ZEROPOS*ZEROPOS) / ((x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i+xii-2.*ZEROPOS)*(x2i+xii-2.*ZEROPOS));

    return target->val[xii][x2i] //NO MINUS
    * pow(x1grid[x1i],2)
    * (2.*x1grid[x3i]*(x1grid[xii]+x2grid[x2i])/(x1grid[x1i]*(x2grid[x2i]))  -1. )
    /( pow(x2grid[x2i]*(x1grid[xii]+x2grid[x2i]),2) );*/
}

double V_13_minus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return target->val[xii][x2i]*x1grid[x1i]*(2.*x1grid[x3i]*(x1grid[xii]+x2grid[x2i])-x1grid[x1i]*x2grid[x2i])/(x2grid[x2i]*x2grid[x2i]*x2grid[x2i]*(x1grid[xii]+x2grid[x2i])*(x1grid[xii]+x2grid[x2i]));
    /*return target->val[xii][x2i] //NO MINUS
    * pow(x1grid[x1i],2)
    * (2.*x1grid[x3i]*(x1grid[xii]+x2grid[x2i])/(x1grid[x1i]*(x2grid[x2i]))  -1. )
    /( pow(x2grid[x2i]*(x1grid[xii]+x2grid[x2i]),2) );*/
}

double V_13_minus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    long n = (long)ZEROPOS*ZEROPOS*(ZEROPOS-x3i)*(ZEROPOS*(2*x1i+x2i+x3i+2*xii)-2*x1i*xii-x2i*x3i-3*ZEROPOS*ZEROPOS);
    long d = (long)(x2i-ZEROPOS)*(x2i-ZEROPOS)*(x2i-ZEROPOS)*(xii-ZEROPOS)*(xii-ZEROPOS);
    return - target->val[xii][x2i]*n/d; //YES, MINUS
    return - target->val[xii][x2i] //YES, MINUS
           * pow(x1grid[x3i],2)
           * (  2.*x1grid[xii]*x1grid[x1i]/(x1grid[x3i]*x2grid[x2i] ) + 1. )
           /( pow(x2grid[x2i]*x1grid[xii],2) );
}

double V_13_minus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return - target->val[xii][x2i] //YES, MINUS
           * pow(x1grid[x3i],2)
           * (  2.*x1grid[xii]*x1grid[x1i]/(x1grid[x3i]*x2grid[x2i] ) + 1. )
           /( (x2grid[x2i]*x1grid[xii]*x2grid[x2i]*x1grid[xii]) );
}

double V_13_minus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    return - target->val[xii][x2i]//YES, MINUS
           /  pow(x1grid[xii],2);
}

double V_13_minus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)  //CORRESPODS TO -A_V
{
    return - target->val[xii][x2i]//YES, MINUS
           /  (x1grid[xii]*x1grid[xii]);
}

double V_13_minus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    return - target->val[xii][x2i]//YES, MINUS
           /  pow(x1grid[xii]-x1grid[x1i],2);
}

double V_13_minus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return - target->val[xii][x2i] /  ((x1grid[xii]-x1grid[x1i])*(x1grid[xii]-x1grid[x1i]));
}


void V_13_minus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3

    //HAS SAME SECTOR DECOMPOSITION AS H^-
    if( (x1 < 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, x1grid, x2grid, V_13_minus_a);
    if( (x1 > 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, k,     i, j, x1grid, x2grid, V_13_minus_a);


    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, V_13_minus_b);
    if( (x1 > 0) && (x3 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, V_13_minus_b);

    if( (x1 > 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, V_13_minus_c);
    if( (x1 < 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, V_13_minus_c);
    //SPECIAL CASES
    if( (x1 == 0) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, V_13_minus_D);
    if( (x1 == 0) && (x3 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, V_13_minus_D);

    if( (x3 == 0) && (x1 < 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, x1grid, x2grid, V_13_minus_E);
    if( (x3 == 0) && (x1 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, x1grid, x2grid, V_13_minus_E);
}

void V_13_minus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //HAS SAME SECTOR DECOMPOSITION AS H^-
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src,  k, Np-1,  i, j, k, x1grid, x2grid, V_13_minus_a)*(Np-1);
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src,  0, k,     i, j, k, x1grid, x2grid, V_13_minus_a)*(Np-1);

    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, V_13_minus_b)*(Np-1);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, V_13_minus_b)*(Np-1);

    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, V_13_minus_c)*(Np-1);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, V_13_minus_c)*(Np-1);
    //SPECIAL CASES
    if( (i == ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, V_13_minus_D)*(Np-1);
    if( (i == ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, V_13_minus_D)*(Np-1);

    if( (k == ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, V_13_minus_E)*(Np-1);
    if( (k == ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k,    i, j, k, x1grid, x2grid, V_13_minus_E)*(Np-1);
}

double V_13_plus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;

    return -target->val[xii][x2i]
           * x1grid[x1i]* x1grid[x3i]
           /( pow(x1grid[xii]*(x1grid[xii]+x2grid[x2i]),2) );
}

double V_13_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return -target->val[xii][x2i] * x1grid[x1i]* x1grid[x3i] /( (x1grid[xii]*(x1grid[xii]+x2grid[x2i])*x1grid[xii]*(x1grid[xii]+x2grid[x2i])) ) ;
}

double V_13_plus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;

    return -target->val[xii][x2i]
           * x1grid[x1i]* x1grid[x3i]
           *(2.*x1grid[xii] + 3.*x2grid[x2i])
           /( pow(x2grid[x2i],3) *pow(x1grid[xii]+x2grid[x2i],2) );
}

double V_13_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return -target->val[xii][x2i] * x1grid[x1i]* x1grid[x3i] *(2.*x1grid[xii] + 3.*x2grid[x2i]) /( pow(x2grid[x2i],3) *pow(x1grid[xii]+x2grid[x2i],2) ) ;
}


double V_13_plus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid) //CORRESPODS TO -A_V
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;

    return target->val[xii][x2i]
           * x1grid[x1i]* x1grid[x3i]
           *(2.*x1grid[xii]-x2grid[x2i])
           /( pow(x2grid[x2i],3) *pow(x1grid[xii],2) );
}

double V_13_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid) //CORRESPODS TO -A_V
{
    return target->val[xii][x2i]* x1grid[x1i]* x1grid[x3i]  *(2.*x1grid[xii]-x2grid[x2i]) /( pow(x2grid[x2i],3) *pow(x1grid[xii],2) );
}


void V_13_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    //int k = -(i+j) + 3*(Np-1)/2; //POSITION OF x3

    //HAS SAME SECTOR DECOMPOSITION AS H^+
    if( (x1 > 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, V_13_plus_a);
    if( (x1 < 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, V_13_plus_a);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, V_13_plus_b);
    if( (x1 > 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, V_13_plus_b);
    if( (x1 > 0.) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, V_13_plus_c);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, V_13_plus_c);
    //SPECIAL CASES
    if( (x1==0) && (x3!=0))
        target->val[i][j] -= multiplicity*src->val[i][j]/(x3);

    if( (x3==0) && (x1!=0))
        target->val[i][j] += multiplicity*src->val[i][j]/(x1);
}


void V_13_plus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //HAS SAME SECTOR DECOMPOSITION AS H^+
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, V_13_plus_a)*(Np-1);
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, V_13_plus_a)*(Np-1);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, V_13_plus_b)*(Np-1);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, V_13_plus_b)*(Np-1);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, V_13_plus_c)*(Np-1);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, V_13_plus_c)*(Np-1);
    //SPECIAL CASES
    if( (i==ZEROPOS) && (k!=ZEROPOS))
        target->val[i][j] -= multiplicity*src->val[i][j]/(x1grid[k]) * (Np-1);

    if( (k==ZEROPOS) && (i!=ZEROPOS))
        target->val[i][j] += multiplicity*src->val[i][j]/(x1grid[i]) * (Np-1);
}


#endif


==> t3evol/qfqkernels.h <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

#ifndef _QFQKERNELS_H_
#define _QFQKERNELS_H_

#include <iostream>
#include "constants.h"
#include "mathutil.h"

using namespace std;

void H_13qq       (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_13qq_plus  (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_d_13       (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);

void H_12qF       (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_12qF_plus  (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void H_12qF_minus (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);

void H_23qF       (HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void P_23H_23_ex_1(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity);
void P_23H_23_ex_1(HexFunction* src,HexFunction* target, int i, int j, double multiplicity);

void H_13qq       (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_13qq_plus  (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_d_13       (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_12qF       (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_12qF_plus  (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_12qF_minus (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void H_23qF       (HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);
void P_23H_23_ex_1(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity);

//CORRESPONDS TO -H IN OUR PAPER
void HQQplus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid,int numflav) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += 3.0*Cf*src->val[i][j];
                H_13qq       (src, target, i, j, x1grid, x2grid, oneoverNc);
                H_13qq_plus  (src, target, i, j, x1grid, x2grid, -oneoverNc);
                H_d_13       (src, target, i, j, x1grid, x2grid, -4.0*numflav);
                H_12qF       (src, target, i, j, x1grid, x2grid, -Nc);
                H_12qF_plus  (src, target, i, j, x1grid, x2grid, 2.0*Nc);
                H_12qF_minus (src, target, i, j, x1grid, x2grid, 2.0*oneoverNc);
                H_23qF       (src, target, i, j, x1grid, x2grid, -Nc);
                //P_23H_23_ex_1(src, target, i, j, x1grid, x2grid, -oneoverNc);
                P_23H_23_ex_1(src, target, i, j, -oneoverNc);

            }
        }
    }
}

void HQQplus(HexFunction* src,HexFunction* target, long* igrid, long* jgrid, int numflav) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += 3.0*Cf*src->val[i][j];
                H_13qq       (src, target, i, j, k, igrid, jgrid, oneoverNc);
                H_13qq_plus  (src, target, i, j, k, igrid, jgrid, -oneoverNc);
                H_d_13       (src, target, i, j, k, igrid, jgrid, -4.0*numflav);
                H_12qF       (src, target, i, j, k, igrid, jgrid, -Nc);
                H_12qF_plus  (src, target, i, j, k, igrid, jgrid, 2.0*Nc);
                H_12qF_minus (src, target, i, j, k, igrid, jgrid, 2.0*oneoverNc);
                H_23qF       (src, target, i, j, k, igrid, jgrid, -Nc);
                P_23H_23_ex_1(src, target, i, j, k, igrid, jgrid, -oneoverNc);
            }
        }
    }
}

//CORRESPONDS TO -H IN OUR PAPER, WITHOUT Hd
void HQQminus(HexFunction* src,HexFunction* target,  double* x1grid, double* x2grid, int numflav) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += 3.0*Cf*src->val[i][j];
                H_13qq       (src, target, i, j, x1grid, x2grid, oneoverNc);
                H_13qq_plus  (src, target, i, j, x1grid, x2grid, -oneoverNc);

                H_12qF       (src, target, i, j, x1grid, x2grid, -Nc);
                H_12qF_plus  (src, target, i, j, x1grid, x2grid, 2.0*Nc);
                H_12qF_minus (src, target, i, j, x1grid, x2grid, 2.0*oneoverNc);
                H_23qF       (src, target, i, j, x1grid, x2grid, -Nc);
                P_23H_23_ex_1(src, target, i, j, x1grid, x2grid, -oneoverNc);
                //P_23H_23_ex_1(src, target, i, j, -oneoverNc);
            }
        }
    }
}

void HQQminus(HexFunction* src,HexFunction* target,  long* x1grid, long* x2grid, int numflav) {
    int k = 0; //NEEDED LATER TO DETERMINE X3
    for(int i=0; i < src->size; i++)
    {
        for(int j=0; j < src->size; j++)
        {
            //CHECK IF WE ARE IN THE SUPPORT RANGE
            k = -(i+j) + 3*(Np-1)/2;
            if( (k >= 0) && (k < Np) )
            {
                target->val[i][j] += 3.0*Cf*src->val[i][j];
                H_13qq       (src, target, i, j, k, x1grid, x2grid, oneoverNc);
                H_13qq_plus  (src, target, i, j, k, x1grid, x2grid, -oneoverNc);

                H_12qF       (src, target, i, j, k, x1grid, x2grid, -Nc);
                H_12qF_plus  (src, target, i, j, k, x1grid, x2grid, 2.0*Nc);
                H_12qF_minus (src, target, i, j, k, x1grid, x2grid, 2.0*oneoverNc);
                H_23qF       (src, target, i, j, k, x1grid, x2grid, -Nc);
                P_23H_23_ex_1(src, target, i, j, k, x1grid, x2grid, -oneoverNc);
            }
        }
    }
}

//THERE IS ONLY ONE
double P_23H_23_ex_1_a(int x1i, int x2i, int xii, HexFunction* target)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    int n = ZEROPOS*(x3i-ZEROPOS);
    int d = (xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[x1i][xii]*n/d;
}

double P_23H_23_ex_1_a(int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    int n = ZEROPOS*(x3i-ZEROPOS);
    int d = (xii-ZEROPOS)*(xii-ZEROPOS);
    return target->val[x1i][xii]*n/d;
}

double P_23H_23_ex_1_a(int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[x1i][xii] * x1grid[x3i] / (x1grid[xii]*x1grid[xii]);
}

void P_23H_23_ex_1(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    //double x1 = x1grid[i];
    //double x2 = x2grid[j];
    //double x3 = -(x1+x2);
    int x3pos = -(i+j) + 3*(Np-1)/2;

    //if(x3 > 0.)
    if(x3pos > ZEROPOS)
    {
        //NEED TO INTEGRATE FROM X3
        int from = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] += multiplicity*nIntegrate23(src, from, Np-1, i, j, x1grid, x2grid, P_23H_23_ex_1_a);
    }
    //if( x3 < 0.)
    if(x3pos < ZEROPOS)
    {
        //NEED TO INTEGRATE TO X3
        int to = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, to, i, j, x1grid, x2grid, P_23H_23_ex_1_a);
    }
    //if( x3 == 0)
    if( x3pos == ZEROPOS)
    {
        //int x3pos = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] += multiplicity*src->val[i][x3pos];
    }
}

void P_23H_23_ex_1(HexFunction* src,HexFunction* target, int i, int j, double multiplicity)
{
    int x3pos = -(i+j) + 3*(Np-1)/2;

    //if(x3 > 0.)
    if(x3pos > ZEROPOS)
    {
        //NEED TO INTEGRATE FROM X3
        int from = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] += multiplicity*nIntegrate23(src, from, Np-1, i, j, P_23H_23_ex_1_a);
    }
    //if( x3 < 0.)
    if(x3pos < ZEROPOS)
    {
        //NEED TO INTEGRATE TO X3
        int to = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, to, i, j, P_23H_23_ex_1_a);
    }
    //if( x3 == 0)
    if( x3pos == ZEROPOS)
    {
        target->val[i][j] += multiplicity*src->val[i][x3pos];
    }
}

void P_23H_23_ex_1(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //if(x3 > 0.)
    if(k > ZEROPOS) //NEED TO INTEGRATE FROM X3
        target->val[i][j] += multiplicity*nIntegrate23(src, k, Np-1, i, j, k, x1grid, x2grid, P_23H_23_ex_1_a);
    //if( x3 < 0.)
    if(k < ZEROPOS) //NEED TO INTEGRATE TO X3
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, k, i, j, k, x1grid, x2grid, P_23H_23_ex_1_a);
    //if( x3 == 0)
    if( k == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][k];
}


double H_23qF_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if (xii == x2i)
    {
        //RETURN - 1st derivative wrt x2 + 1/x2*fct
        if( (x2i >= 1) && (x2i <= target->size-2) )
            return (target->val[x1i][x2i-1] - target->val[x1i][x2i+1]) /(2.*(x1grid[1]-x1grid[0])) + target->val[x1i][x2i]/x2grid[x2i];
        if( (x2i >= 1) && (x2i == target->size-1) )
            return (target->val[x1i][x2i-1] - target->val[x1i][x2i]) /((x1grid[1]-x1grid[0]))      + target->val[x1i][x2i]/x2grid[x2i];
        if( (x2i == 0) && (x2i <= target->size-2) )
            return (target->val[x1i][x2i] - target->val[x1i][x2i+1]) /((x1grid[1]-x1grid[0]))      + target->val[x1i][x2i]/x2grid[x2i];

    } else {
        return ( target->val[x1i][x2i] - target->val[x1i][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x1grid[xii]*(x1grid[xii] - x2grid[x2i]));
    }
    return 0.;
}

double H_23qF_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if (xii == x2i) //RETURN - 1st derivative wrt x2 + 1/x2*fct
        return -0.5*target->d2(x1i,x2i) + target->val[x1i][x2i]/x2grid[x2i];
    else
        return ( target->val[x1i][x2i] - target->val[x1i][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x1grid[xii]*(x1grid[xii] - x2grid[x2i]));
    return 0.;
}

/**
double H_23qF_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
DANGER: DOES NOT CHECK FOR ARRAY BOUNDS
*/
double H_23qF_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{

    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if(x3i==xii)
    {
        //RETURN +1st derivative wrt x2
        if( (x2i >= 1) && (x2i <= target->size-2) )
        {   //if ( (x1i == 1) && (x2i==ZEROPOS)) cout<<"*"<<(target->val[x1i][x2i+1] - target->val[x1i][x2i-1]) /(2.*(x1grid[1]-x1grid[0]))<<"*";
            return (target->val[x1i][x2i+1] - target->val[x1i][x2i-1]) /(2.*(x1grid[1]-x1grid[0]));
        }
        if( (x2i >= 1) && (x2i == target->size-1) )
            return (target->val[x1i][x2i] - target->val[x1i][x2i]-1) /((x1grid[1]-x1grid[0]));
        if( (x2i == 0) && (x2i <= target->size-2) )
            return (target->val[x1i][x2i+1] - target->val[x1i][x2i]) /((x1grid[1]-x1grid[0]));
    }
    else
    {
        int minusximinusx1i = -(xii+x1i) + 3*(Np-1)/2;
        /*if ( (x1i == 1) && (x2i==ZEROPOS))
        {
          cout<<"*"<<(target->val[x1i][x2i]-target->val[x1i][minusximinusx1i])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) )<<"*";
        }*/
        return (target->val[x1i][x2i]-target->val[x1i][minusximinusx1i])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

double H_23qF_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if(x3i==xii)//RETURN +1st derivative wrt x2
        return 0.5*target->d2(x1i,x2i);
    else
    {
        int minusximinusx1i = -(xii+x1i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[x1i][minusximinusx1i])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

void H_23qF(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    if( x2 > 0. )
    {
        target->val[i][j] += multiplicity*nIntegrate23(src, j, Np-1, i, j, x1grid, x2grid, H_23qF_a);
        if(x2 < 1.)
        {
            if(x1 <= 0)
                target->val[i][j] -= multiplicity*log(1.-x2)*src->val[i][j];
            if( (x1 > 0.) && (x1 < 1.) && (x3 > -1.) )
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x1))*src->val[i][j];
        }
    }
    if( x2 < 0. )
    {
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, j,    i, j, x1grid, x2grid, H_23qF_a);
        if(x2 > -1.)
        {
            if(x1 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x2)*src->val[i][j];
            if( (x1 < 0) && (x3 < 1.) && (x1 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1+x1) )*src->val[i][j];
        }
    }
    //IMPORTANT
    if(x2 == 0)
    {
        target->val[i][j] += multiplicity*src->val[i][j];
    }

    if( (x3 > 0.) && (x3 < 1.))
    {
        //NEED TO INTEGRATE FROM X3
        int from = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] += multiplicity*nIntegrate23(src, from, Np-1, i, j, x1grid, x2grid, H_23qF_b);
        if(x3 < 1.)
        {
            if(x1 <= 0)
                target->val[i][j] -= multiplicity*log(1.-x3)           *src->val[i][j];
            if( (x1 > 0.) && (x1 < 1.) && (x2 > -1.) )
                target->val[i][j] -= multiplicity*log( (1.+x2)/(1.-x1))*src->val[i][j];

        }

    }
    if( (x3 < 0.) && (x3 > -1.) && (x2 < 1.))
    {
        //NEED TO INTEGRATE TO X3
        int to = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, to, i, j, x1grid, x2grid, H_23qF_b);
        if(x3 > -1.)
        {
            if(x1 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (x1 < 0) && (x2 < 1.) && (x1 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x2)/(1+x1) )*src->val[i][j];
        }
    }
}

void H_23qF(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    double x1 = (double)x1grid[i]/(Np-1.);
    double x2 = (double)x2grid[j]/(Np-1.);
    double x3 = -(x1+x2);

    if( j > ZEROPOS )
    {
        target->val[i][j] += multiplicity*nIntegrate23(src, j, Np-1, i, j, k, x1grid, x2grid, H_23qF_a);
        if(j < Np-1)
        {
            if(i <= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.-x2)*src->val[i][j];
            if( (i > ZEROPOS) && (i < Np-1) && (k > 0) )
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x1))*src->val[i][j];
        }
    }
    if( j < ZEROPOS )
    {
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, j,    i, j,k, x1grid, x2grid, H_23qF_a);
        if(j > 0)
        {
            if(i >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x2)*src->val[i][j];
            if( (i < ZEROPOS) && (k < Np-1) && (i > 0))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1.+x1) )*src->val[i][j];
        }
    }
    //IMPORTANT
    if( j == ZEROPOS )
        target->val[i][j] += multiplicity*src->val[i][j];

    if( (k > ZEROPOS) && (k < Np-1))
    {
        //NEED TO INTEGRATE FROM X3
        target->val[i][j] += multiplicity*nIntegrate23(src, k, Np-1, i, j, k, x1grid, x2grid, H_23qF_b);
        if(k < Np-1)
        {
            if(i <= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.-x3)           *src->val[i][j];
            if( (i > ZEROPOS) && (i < Np-1) && (j > 0) )
                target->val[i][j] -= multiplicity*log( (1.+x2)/(1.-x1))*src->val[i][j];

        }

    }
    if( (k < ZEROPOS) && (k > 0) && (j < Np-1))
    {
        //NEED TO INTEGRATE TO X3
        target->val[i][j] -= multiplicity*nIntegrate23(src, 0, k, i, j, k, x1grid, x2grid, H_23qF_b);
        if(k > 0)
        {
            if(i >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (i < ZEROPOS) && (j < Np-1) && (i > 0))
                target->val[i][j] -= multiplicity*log( (1.-x2)/(1.+x1) )*src->val[i][j];
        }
    }
}


double H_12qF_minus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = (long)ZEROPOS*(x2i-xii)*(x2i-xii);
    long d = (long)2*(xii-ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii] * pow( x1grid[xii] - x2grid[x2i],2) /( 2. * x1grid[xii] * pow(x1grid[x1i] + x2grid[x2i] - x1grid[xii],2) );
}

double H_12qF_minus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    long n = ( x1grid[xii] - x2grid[x2i])*( x1grid[xii] - x2grid[x2i]);
    //long d = 2*x1grid[xii]*(x1grid[x1i] + x2grid[x2i] - x1grid[xii])*(x1grid[x1i] + x2grid[x2i] - x1grid[xii]);
    long d = 2*x1grid[xii]*(x1grid[x3i]  + x1grid[xii])*(x1grid[x3i]  + x1grid[xii]);
    return target->val[xii][x1i+x2i-xii]*n/d;
}


double H_12qF_minus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = (ZEROPOS*(x1i-ZEROPOS)*(x1i*((long)-2*x2i+xii+ZEROPOS)-2*x2i*x2i+2*x2i*(xii+2*ZEROPOS)-ZEROPOS*(3*xii+ZEROPOS)));
    long d = (2*((long)x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS));
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii] * x1grid[x1i] * ( x1grid[xii]*(x1grid[x1i] + 2*x2grid[x2i]) -2*x2grid[x2i]*(x1grid[x1i] + x2grid[x2i]) )/(2* pow(x1grid[x1i] + x2grid[x2i],2)*pow(x1grid[x1i] + x2grid[x2i]-x1grid[xii],2));
}

double H_12qF_minus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //long n = x1grid[x1i] * ( x1grid[xii]*x1grid[x1i] +2*x2grid[x2i]*(x1grid[xii]-x1grid[x1i]-x2grid[x2i]) );
    long n = x1grid[x1i] * ( x1grid[xii]*x1grid[x1i] +2*x2grid[x2i]*(x1grid[xii]+x1grid[x3i]) );
    long d = (2*(x1grid[x3i])*(x1grid[x3i])*( (x1grid[x3i] + x1grid[xii])*(x1grid[x3i] + x1grid[xii])));
    return target->val[xii][x1i+x2i-xii]*n/d;
}


double H_12qF_minus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = (long)ZEROPOS*(x2i-ZEROPOS)*(x2i-ZEROPOS);
    long d = (long)2*(xii-ZEROPOS)*((long)x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii] * pow(x2grid[x2i],2) / (2. * x1grid[xii] * pow(x1grid[x1i] + x2grid[x2i],2) );
}

double H_12qF_minus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    long n = x2grid[x2i]*x2grid[x2i];
    long d = 2 * x1grid[xii] * ((x1grid[x3i])*(x1grid[x3i]));
    return target->val[xii][x1i+x2i-xii]*n/d;
}

double H_12qF_minus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x1i+x2i-xii] /( 2. * x1grid[xii] );
}

double H_12qF_minus_D (int x1i, int x2i,int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii] /( 2 * x1grid[xii] );
}

double H_12qF_minus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x1i+x2i-xii] * x1grid[xii] / (2.*pow(x1grid[x1i]-x1grid[xii],2));
}

double H_12qF_minus_E (int x1i, int x2i,int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii] * x1grid[xii] / (2*(x1grid[x1i]-x1grid[xii])*(x1grid[x1i]-x1grid[xii]));
}

void H_12qF_minus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];

    if( (x1 < 0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src,  j, Np-1,  i, j, x1grid, x2grid, H_12qF_minus_a);
    if( (x1 > 0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, x1grid, x2grid, H_12qF_minus_a);


    if( (x1 < 0) && (x2 < 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12qF_minus_b);
    if( (x1 > 0) && (x2 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, x1grid, x2grid, H_12qF_minus_b);

    if( (x1 > 0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12qF_minus_c);
    if( (x1 < 0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, x1grid, x2grid, H_12qF_minus_c);
    //NOW THE SPECIAL CASES
    if( (x1==0) && (x2 > 0) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12qF_minus_D);
    if( (x1==0) && (x2 < 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, x1grid, x2grid, H_12qF_minus_D);

    if( (x2==0) && (x1 < 0) )
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, x1grid, x2grid, H_12qF_minus_E);
    }
    if( (x2==0) && (x1 > 0) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, x1grid, x2grid, H_12qF_minus_E);
}

void H_12qF_minus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{

    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src,  j, Np-1,  i, j, k,  x1grid, x2grid, H_12qF_minus_a);
    if( (i > ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, k, x1grid, x2grid, H_12qF_minus_a);


    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12qF_minus_b);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, k, x1grid, x2grid, H_12qF_minus_b);

    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12qF_minus_c);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, k, x1grid, x2grid, H_12qF_minus_c);
    //NOW THE SPECIAL CASES
    if( (i==ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12qF_minus_D);
    if( (i==ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,    i, j, k, x1grid, x2grid, H_12qF_minus_D);

    if( (j==ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1, i, j, k, x1grid, x2grid, H_12qF_minus_E);
    if( (j==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, j,   i, j, k, x1grid, x2grid, H_12qF_minus_E);
}

double H_12qF_plus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = (long)ZEROPOS*(x1i-xii)*((long)x1i+2*x2i-xii-2*ZEROPOS);
    long d = (long)2*(xii-ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii]*(pow(x1grid[x1i]+x2grid[x2i]-x1grid[xii],2) - pow(x2grid[x2i],2))/( 2.*x1grid[xii] * pow((x1grid[x1i] + x2grid[x2i] - x1grid[xii]), 2) );
}

double H_12qF_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    long n = (x1grid[x3i]+x1grid[xii])*(x1grid[x3i]+x1grid[xii]) - x2grid[x2i]*x2grid[x2i];
    //long d = ( 2*x1grid[xii] * ((x1grid[x1i] + x2grid[x2i] - x1grid[xii])*(x1grid[x1i] + x2grid[x2i] - x1grid[xii])) );
    long d = ( 2*x1grid[xii] * ((x1grid[x3i] + x1grid[xii])*(x1grid[x3i] + x1grid[xii])) );
    return target->val[xii][x1i+x2i-xii]*n/d;
}

double H_12qF_plus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = -ZEROPOS*(x2i-ZEROPOS)*(x2i-ZEROPOS)*((long)2*x1i+2*x2i-xii-3*ZEROPOS);
    long d = (long)2*((long)x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS)*((long)x1i+x2i-xii-ZEROPOS)*(x1i+x2i-xii-ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii]* pow(x2grid[x2i],2) * (x1grid[xii]-2.*(x1grid[x1i]+x2grid[x2i])) / (2.*pow( (x1grid[x1i]+x2grid[x2i])*((x1grid[x1i]+x2grid[x2i])-x1grid[xii]),2));
}

double H_12qF_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //long n =  x2grid[x2i]*x2grid[x2i] * (x1grid[xii]+2*(x1grid[x1i]+x2grid[x2i]));
    long n =  x2grid[x2i]*x2grid[x2i] * (x1grid[xii]+2*(x1grid[x3i]));
    //long d = 2*((x1grid[x1i]+x2grid[x2i])*(x1grid[x1i]+x2grid[x2i])*((x1grid[x1i]+x2grid[x2i])-x1grid[xii])*((x1grid[x1i]+x2grid[x2i])-x1grid[xii]));
    long d = 2*((x1grid[x3i])*(x1grid[x3i])*((x1grid[x3i])+x1grid[xii])*((x1grid[x3i])+x1grid[xii]));
    return target->val[xii][x1i+x2i-xii]*n/d;
}

double H_12qF_plus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = -ZEROPOS*(x1i-ZEROPOS)*(x1i+2*x2i-3*ZEROPOS);
    long d = 2*(ZEROPOS-xii)*(x1i+x2i-2*ZEROPOS)*(x1i+x2i-2*ZEROPOS);
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii] * x1grid[x1i]*(x1grid[x1i] + 2.*x2grid[x2i]) / ( 2. * x1grid[xii] * pow(x1grid[x1i] + x2grid[x2i],2) );
}

double H_12qF_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //long n = x1grid[x1i]*(x1grid[x1i] + 2*x2grid[x2i]);
    long n = x1grid[x1i]*(x2grid[x2i]-x1grid[x3i] );
    long d = 2*x1grid[xii] * (x1grid[x3i])*(x1grid[x3i]);
    return target->val[xii][x1i+x2i-xii]*n/d;
}

double H_12qF_plus_D (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    long n = ZEROPOS*(-2*x2i+xii+ZEROPOS);
    long d = 2*(x2i-xii)*(x2i-xii);
    return target->val[xii][x1i+x2i-xii]*n/d;
    //return target->val[xii][x1i+x2i-xii] * (x1grid[xii]-2.*x2grid[x2i]) /(2. * pow(x2grid[x2i]-x1grid[xii],2) );
}

double H_12qF_plus_D (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    long n = (x1grid[xii]-2*x2grid[x2i]);
    long d = 2 * (x2grid[x2i]-x1grid[xii])*(x2grid[x2i]-x1grid[xii]);
    return target->val[xii][x1i+x2i-xii]*n/d;
}


double H_12qF_plus_E (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x1i+x2i-xii] /( 2. * x1grid[xii] );
}

double H_12qF_plus_E (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x1i+x2i-xii] /( 2. * x1grid[xii] );
}

void H_12qF_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    if( (x1 > 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12qF_plus_a);
    if( (x1 < 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12qF_plus_a);

    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12qF_plus_b);
    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12qF_plus_b);

    if( (x1 > 0.) && (x2 > 0.) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12qF_plus_c);
    if( (x1 < 0.) && (x2 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12qF_plus_c);
    //NOW THE SPECIAL CASES
    if( (x1==0.) && (x2 < 0. ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12qF_plus_D);
    if( (x1==0.) && (x2 > 0. ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12qF_plus_D);
    if( (x2==0.) && (x1 > 0. ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12qF_plus_E);
    if( (x2==0.) && (x1 < 0. ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12qF_plus_E);

    //OPEN QUESTION: WHAT IF ALL x_i got to zero?
}

void H_12qF_plus(HexFunction* src,HexFunction* target, int i, int j, int k,long* igrid, long* jgrid, double multiplicity)
{

    if( (i > ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, igrid, jgrid, H_12qF_plus_a);
    if( (i < ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, igrid, jgrid, H_12qF_plus_a);

    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, igrid, jgrid, H_12qF_plus_b);
    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, igrid, jgrid, H_12qF_plus_b);

    if( (i > ZEROPOS) && (j > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, igrid, jgrid, H_12qF_plus_c);
    if( (i < ZEROPOS) && (j < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, igrid, jgrid, H_12qF_plus_c);
    //NOW THE SPECIAL CASES
    if( (i==ZEROPOS) && (j < ZEROPOS ) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, igrid, jgrid, H_12qF_plus_D);
    if( (i==ZEROPOS) && (j > ZEROPOS ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, igrid, jgrid, H_12qF_plus_D);
    if( (j==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, igrid, jgrid, H_12qF_plus_E);
    if( (j==ZEROPOS) && (i < ZEROPOS ) )
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, igrid, jgrid, H_12qF_plus_E);

    //OPEN QUESTION: WHAT IF ALL x_i got to zero?
}

double H_12qF_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if(x1i==xii)
    {
        //RETURN -1x 1st derivative wrt x1 + 1x 1st derivative wrt x2
        double d1 = 0;
        double d2 = 0;
        int    c1 = 0;
        int    c2 = 0;

        if( x1i>=1 ) {
            d1 += target->val[x1i-1][x2i];
        } else {
            d1 += target->val[x1i][x2i];
            c1 =  1;
        }
        if( x1i <= target->size-2 ) {
            d1 -= target->val[x1i+1][x2i];
        }
        else {
            d1 -= target->val[x1i][x2i];
            c1 =  1;
        }

        if( x2i>=1 ) {
            d2 -= target->val[x1i][x2i-1];
        } else {
            d2 -= target->val[x1i][x2i];
            c2 =  1;
        }
        if( x2i <= target->size-2 ) {
            d2 += target->val[x1i][x2i+1];
        } else {
            d2 += target->val[x1i][x2i];
            c2 =  1;
        }

        if( c1 == 1) {
            if(c2==1)
            {
                return (d1 + d2)/(x1grid[1]-x1grid[0]);
            } else {
                return (2.*d1 + d2)/(2.*(x1grid[1]-x1grid[0]));
            }
        } else {
            if(c2==1)
            {
                return (d1 + 2.*d2)/(2.*(x1grid[1]-x1grid[0]));
            } else {
                return (d1 + d2)/(2.*(x1grid[1]-x1grid[0]));
            }
        }
    } else {
        return ( target->val[x1i][x2i] - target->val[xii][x1i+x2i-xii]) * x1grid[x1i] /(x1grid[xii]*(x1grid[xii] - x1grid[x1i]));
    }
    return 0;
}

double H_12qF_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if(x1i==xii)//RETURN -1x 1st derivative wrt x1 + 1x 1st derivative wrt x2
        return 0.5*(-target->d1(x1i,x2i)+target->d2(x1i,x2i));
    else
        return ( target->val[x1i][x2i] - target->val[xii][x1i+x2i-xii]) * x1grid[x1i] /(x1grid[xii]*(x1grid[xii] - x1grid[x1i]));
    return 0;
}

double H_12qF_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if (xii == x2i)
    {
        //RETURN + 1st derivative wrt x1 - 1x 1st derivative wrt x2 + 1/x2*fct
        double d1 = 0;
        double d2 = 0;
        int    c1 = 0;
        int    c2 = 0;

        if( x1i>=1 ) {
            d1 -= target->val[x1i-1][x2i];
        } else {
            d1 -= target->val[x1i][x2i];
            c1 =  1;
        }
        if( x1i <= target->size-2 ) {
            d1 += target->val[x1i+1][x2i];
        }
        else {
            d1 += target->val[x1i][x2i];
            c1 =  1;
        }

        if( x2i>=1 ) {
            d2 += target->val[x1i][x2i-1];
        } else {
            d2 += target->val[x1i][x2i];
            c2 =  1;
        }
        if( x2i <= target->size-2 ) {
            d2 -= target->val[x1i][x2i+1];
        } else {
            d2 -= target->val[x1i][x2i];
            c2 =  1;
        }

        if( c1 == 1) {
            if(c2==1)
            {
                return (d1 + d2)/(x1grid[1]-x1grid[0]) + target->val[x1i][x2i]/x2grid[x2i];
            } else {
                return (2.*d1 + d2)/(2.*(x1grid[1]-x1grid[0])) + target->val[x1i][x2i]/x2grid[x2i];
            }
        } else {
            if(c2==1)
            {
                return (d1 + 2.*d2)/(2.*(x1grid[1]-x1grid[0])) + target->val[x1i][x2i]/x2grid[x2i];
            } else {
                return (d1 + d2)/(2.*(x1grid[1]-x1grid[0])) + target->val[x1i][x2i]/x2grid[x2i];
            }
        }
    } else {
        return ( target->val[x1i][x2i] - target->val[x1i+x2i-xii][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x1grid[xii]*(x1grid[xii] - x2grid[x2i]));
    }
    return 0.;
}

double H_12qF_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if (xii == x2i) //RETURN + 1st derivative wrt x1 - 1x 1st derivative wrt x2 + 1/x2*fct
        return 0.5*(target->d1(x1i,x2i)-target->d2(x1i,x2i))+target->val[x1i][x2i]/x2grid[x2i];
    else
        return ( target->val[x1i][x2i] - target->val[x1i+x2i-xii][xii]*x2grid[x2i]/x2grid[xii] ) * x2grid[x2i] /(x1grid[xii]*(x1grid[xii] - x2grid[x2i]));
    return 0.;
}

void H_12qF(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);

    if( x1 > 0.)
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, x1grid, x2grid, H_12qF_a);
        if( x1 < 1.)
        {
            if(x3 <= 0.)
            {
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x1 );
            }
            if( (x3 > 0.) && (x3 < 1.) && (x2 > -1.))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.+x2)/(1.-x3) );
        }
    }
    if( x1 < 0.)
    {
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, x1grid, x2grid, H_12qF_a);
        if( x1 > -1.)
        {
            if( x3 >= 0 )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x1 );
            if( (x3 < 0) && (x2 < 1.) && (x3 > -1.))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.-x2)/(1+x3) );
        }
    }
    if( x2 > 0. )
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1 , i, j, x1grid, x2grid, H_12qF_b);
        if( x2 < 1.)
        {
            if (x3 <= 0)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x2 );
            if( (x3 > 0) && (x1 > -1.) && (x3 < 1.) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. + x1)/(1.-x3) );
        }
    }
    if (x2 < 0. )
    {
        target->val[i][j] -= multiplicity*nIntegrate12/*_DBG*/(src, 0, j    , i, j, x1grid, x2grid, H_12qF_b);
        if( x2 > -1.)
        {
            if (x3 >= 0)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x2 );
            if( (x3 < 0) && (x1 < 1.) && (x3 > -1.) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. - x1)/(1. + x3) );
        }
    }
    //IMPORTANT
    if(x2 == 0)
        target->val[i][j] += multiplicity*src->val[i][j];
}

void H_12qF(HexFunction* src,HexFunction* target, int i, int j, int k, long* igrid, long* jgrid, double multiplicity)
{
    double x1 = igrid[i]/(Np-1.);
    double x2 = jgrid[j]/(Np-1.);
    double x3 = -(x1+x2);

    if( i > ZEROPOS)
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, i, Np-1, i, j, k, igrid, jgrid, H_12qF_a);
        if( i < Np-1)
        {
            if(k <= ZEROPOS)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x1 );
            if( (k > ZEROPOS) && (k < Np-1) && (j > 0))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.+x2)/(1.-x3) );
        }
    }
    if( i < ZEROPOS)
    {
        target->val[i][j] -= multiplicity*nIntegrate12(src, 0, i,    i, j, k, igrid, jgrid, H_12qF_a);
        if( i > 0)
        {
            if( k >= ZEROPOS )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x1 );
            if( (k < ZEROPOS) && (j < Np-1) && (k > 0))
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1.-x2)/(1+x3) );
        }
    }
    if( j > ZEROPOS )
    {
        target->val[i][j] += multiplicity*nIntegrate12(src, j, Np-1 , i, j, k, igrid, jgrid, H_12qF_b);
        if( j < Np-1)
        {
            if (k <= ZEROPOS)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.-x2 );
            if( (k > ZEROPOS) && (i > 0) && (k < Np-1) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. + x1)/(1.-x3) );
        }
    }
    if (j < ZEROPOS )
    {
        target->val[i][j] -= multiplicity*nIntegrate12/*_DBG*/(src, 0, j    , i, j, k, igrid, jgrid, H_12qF_b);
        if( j > 0)
        {
            if (k >= ZEROPOS)
                target->val[i][j] -= multiplicity*src->val[i][j]*log( 1.+x2 );
            if( (k < ZEROPOS) && (i < Np-1) && (k > 0) )
                target->val[i][j] -= multiplicity*src->val[i][j]*log( (1. - x1)/(1. + x3) );
        }
    }
    //IMPORTANT
    if(j == ZEROPOS)
        target->val[i][j] += multiplicity*src->val[i][j];
}

//THERE ONLY IS ONE, BUT LETS CALL IT _a ANYWAY
double H_d_13_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    return -target->val[xii][x2i]*x1grid[x1i]*x1grid[x3i]/((x2grid[x2i]*x2grid[x2i]*x2grid[x2i]));//NOTE SIGN
}

double H_d_13_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    long n = x1grid[x1i]*x1grid[x3i];
    long d = (x2grid[x2i]*x2grid[x2i]*x2grid[x2i]);
    return -target->val[xii][x2i]*n/d;//NOTE SIGN
    //return -target->val[xii][x2i]*x1grid[x1i]*x1grid[x3i]/((x2grid[x2i]*x2grid[x2i]*x2grid[x2i]));
}

void H_d_13(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    if( (x1 > 0.) && (x3 > 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, 0, Np-1, i, j, x1grid, x2grid, H_d_13_a);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, Np-1, i, j, x1grid, x2grid, H_d_13_a);
}

void H_d_13(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, 0, Np-1, i, j, k, x1grid, x2grid, H_d_13_a);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, Np-1, i, j, k, x1grid, x2grid, H_d_13_a);
}

double H_13qq_plus_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target->val[xii][x2i]*(x1grid[xii]-x1grid[x1i])/( x1grid[xii]*(x2grid[x2i]+x1grid[xii]) );
}

double H_13qq_plus_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return target->val[xii][x2i]*(x1grid[xii]-x1grid[x1i])/( x1grid[xii]*(x2grid[x2i]+x1grid[xii]) );
}


double H_13qq_plus_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return target -> val[xii][x2i]*(x1grid[x1i]+x2grid[x2i])/( x2grid[x2i]*(x1grid[xii]+x2grid[x2i]) );
}

double H_13qq_plus_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //return target -> val[xii][x2i]*(x1grid[x1i]+x2grid[x2i])/( x2grid[x2i]*(x1grid[xii]+x2grid[x2i]) );
    return target -> val[xii][x2i]*(-x1grid[x3i])/( x2grid[x2i]*(x1grid[xii]+x2grid[x2i]) );
}

double H_13qq_plus_c (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    return -target -> val[xii][x2i]*(x1grid[x1i])/( x1grid[xii]*x2grid[x2i] ); //NOTE SIGN
}

double H_13qq_plus_c (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    return -target -> val[xii][x2i]*(x1grid[x1i])/( x1grid[xii]*x2grid[x2i] ); //NOTE SIGN
}

double H_13qq_plus_D(int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    //CORRESPONDS TO x1=0 and x3 <> 0
    return target -> val[xii][x2i]/(x2grid[x2i]+x1grid[xii]);
}

double H_13qq_plus_D(int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //CORRESPONDS TO x1=0 and x3 <> 0
    return target -> val[xii][x2i]/(x2grid[x2i]+x1grid[xii]);
}

double H_13qq_plus_E(int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    //CORRESPONDS TO x3=0 and x1 <> 0
    return target -> val[xii][x2i]/x1grid[xii];
}

double H_13qq_plus_E(int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    //CORRESPONDS TO x3=0 and x1 <> 0
    return target -> val[xii][x2i]/x1grid[xii];
}

void H_13qq_plus(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    if( (x1 > 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13qq_plus_a);
    if( (x1 < 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13qq_plus_a);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13qq_plus_b);
    if( (x1 > 0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13qq_plus_b);
    if( (x1 > 0.) && (x3 > 0) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13qq_plus_c);
    if( (x1 < 0.) && (x3 < 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13qq_plus_c);
    //NOW THE SPECIAL CASES
    if( (x1 ==0.) && (x3 < 0.) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13qq_plus_D);
    if( (x1 ==0.) && (x3 > 0.) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13qq_plus_D);

    if( (x3 ==0.) && (x1 > 0.) )
    {
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13qq_plus_E);
    }
    if( (x3 ==0.) && (x1 < 0.) )
    {
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, x1grid, x2grid, H_13qq_plus_E);
    }

}

void H_13qq_plus(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    if( (i > ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13qq_plus_a);
    if( (i < ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13qq_plus_a);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13qq_plus_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13qq_plus_b);
    if( (i > ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13qq_plus_c);
    if( (i < ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13qq_plus_c);
    //NOW THE SPECIAL CASES
    if( (i == ZEROPOS) && (k < ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13qq_plus_D);
    if( (i == ZEROPOS) && (k > ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13qq_plus_D);
    if( (k ==ZEROPOS) && (i > ZEROPOS) )
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13qq_plus_E);
    if( (k ==ZEROPOS) && (i < ZEROPOS) )
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i,    i, j, k, x1grid, x2grid, H_13qq_plus_E);

}

double H_13qq_a (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    if(x1i==xii)
    {
        //RETURN -1x 1st derivative wrt x1
        if( (x1i >= 1) && (x1i <= target->size-2) )
            return (target->val[x1i-1][x2i] - target->val[x1i+1][x2i]) /(2.*(x1grid[1]-x1grid[0]));
        if( (x1i >= 1) && (x1i == target->size-1) )
            return (target->val[x1i-1][x2i] - target->val[x1i][x2i]) /((x1grid[1]-x1grid[0]));
        if( (x1i == 0) && (x1i <= target->size-2) )
            return (target->val[x1i][x2i] - target->val[x1i+1][x2i]) /((x1grid[1]-x1grid[0]));
    }
    else
    {
        return x1grid[x1i]*(target->val[x1i][x2i]-target->val[xii][x2i])/(x1grid[xii]*(x1grid[xii]-x1grid[x1i]));
    }
    return 0;
}

double H_13qq_a (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if(x1i==xii)
    {
        return -0.5*target->d1(x1i,x2i);
    }
    else
    {
        return x1grid[x1i]*(target->val[x1i][x2i]-target->val[xii][x2i])/(x1grid[xii]*(x1grid[xii]-x1grid[x1i]));
    }
    return 0;
}

/**
double H_13qq_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
DANGER: DOES NOT CHECK FOR ARRAY BOUNDS
*/
double H_13qq_b (int x1i, int x2i, int xii, HexFunction* target, double* x1grid, double* x2grid)
{
    int x3i = -(x1i+x2i) + 3*(Np-1)/2;
    if(x3i==xii)
    {
        //RETURN +1x 1st derivative wrt x1
        if( (x1i >= 1) && (x1i <= target->size-2) )
            return (target->val[x1i+1][x2i] - target->val[x1i-1][x2i]) /(2.*(x1grid[1]-x1grid[0]));
        if( (x1i >= 1) && (x1i == target->size-1) )
            return (target->val[x1i][x2i] - target->val[x1i-1][x2i]) /((x1grid[1]-x1grid[0]));
        if( (x1i == 0) && (x1i <= target->size-2) )
            return (target->val[x1i+1][x2i] - target->val[x1i][x2i]) /((x1grid[1]-x1grid[0]));
    }
    else
    {
        int minusximinusx2i = -(xii+x2i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[minusximinusx2i][x2i])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

double H_13qq_b (int x1i, int x2i, int x3i, int xii, HexFunction* target, long* x1grid, long* x2grid)
{
    if(x3i==xii)
    {
        return 0.5*target->d1(x1i,x2i);
    }
    else
    {
        int minusximinusx2i = -(xii+x2i) + 3*(Np-1)/2;
        return (target->val[x1i][x2i]-target->val[minusximinusx2i][x2i])*(x1grid[x3i])/( x1grid[xii]*(x1grid[xii]-x1grid[x3i]) ) ;
    }
    return 0;
}

void H_13qq(HexFunction* src,HexFunction* target, int i, int j, double* x1grid, double* x2grid, double multiplicity)
{
    //NOTE x1=0 and x3=0 contributions vanish identically
    double x1 = x1grid[i];
    double x2 = x2grid[j];
    double x3 = -(x1+x2);
    if(x1 > 0.)
    {
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, x1grid, x2grid, H_13qq_a);
        if(x1 < 1.)
        {
            if( x2 <= 0 )
                target->val[i][j] -= multiplicity*log(1.-x1)*src->val[i][j];
            if( (x2 > 0) && (x2 < 1.) && (x3 > -1.))
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x2) )*src->val[i][j];
        }
    }
    if(x1 < 0.)
    {
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i, i, j, x1grid, x2grid, H_13qq_a);
        if(x1 > -1.)
        {
            if( x2 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x1)*src->val[i][j];
            if( (x2 < 0) && (x2 > -1.) && (x3 < 1.))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1.+x2))*src->val[i][j];
        }
    }
    if(x3 > 0.)
    {
        //NEED TO INTEGRATE FROM X3
        int from = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] += multiplicity*nIntegrate13(src, from, Np-1, i, j, x1grid, x2grid, H_13qq_b);

        if(x3 < 1.)
        {
            if(x2 <= 0)
                target->val[i][j] -= multiplicity*log(1.-x3)*src->val[i][j];
            if( (x2 > 0.) && (x2 < 1.) && (x1 > -1.) )
                target->val[i][j] -= multiplicity*log( (1.+x1)/(1.-x2))*src->val[i][j];
        }
    }
    if(x3 < 0.)
    {
        //NEED TO INTEGRATE TO X3
        int to = -(i+j) + 3*(Np-1)/2;
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, to, i, j, x1grid, x2grid, H_13qq_b);
        if(x3 > -1.)
        {
            if(x2 >= 0)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (x2 < 0) && (x1 < 1.) && (x2 > -1.))
                target->val[i][j] -= multiplicity*log( (1.-x1)/(1+x2) )*src->val[i][j];

        }
    }
}

void H_13qq(HexFunction* src,HexFunction* target, int i, int j, int k, long* x1grid, long* x2grid, double multiplicity)
{
    //NOTE x1=0 and x3=0 contributions vanish identically
    double x1 = x1grid[i]/(Np-1.);
    double x2 = x2grid[j]/(Np-1.);
    double x3 = -(x1+x2);
    if(i > ZEROPOS)
    {
        target->val[i][j] += multiplicity*nIntegrate13(src, i, Np-1, i, j, k, x1grid, x2grid, H_13qq_a);
        if(i < Np-1)
        {
            if( j <= ZEROPOS )
                target->val[i][j] -= multiplicity*log(1.-x1)*src->val[i][j];
            if( (j > ZEROPOS) && (j < Np-1) && (k > 0))
                target->val[i][j] -= multiplicity*log( (1.+x3)/(1.-x2) )*src->val[i][j];
        }
    }
    if(i < ZEROPOS)
    {
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, i, i, j, k, x1grid, x2grid, H_13qq_a);
        if(i > 0)
        {
            if( j >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x1)*src->val[i][j];
            if( (j < ZEROPOS) && (j > 0) && (k < Np-1))
                target->val[i][j] -= multiplicity*log( (1.-x3)/(1.+x2))*src->val[i][j];
        }
    }
    if(k > ZEROPOS)
    {
        //NEED TO INTEGRATE FROM X3
        target->val[i][j] += multiplicity*nIntegrate13(src, k, Np-1, i, j, k, x1grid, x2grid, H_13qq_b);

        if(k < Np-1)
        {
            if(j <= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.-x3)*src->val[i][j];
            if( (j > ZEROPOS) && (j < Np-1) && (i > 0) )
                target->val[i][j] -= multiplicity*log( (1.+x1)/(1.-x2))*src->val[i][j];
        }
    }
    if(k < ZEROPOS)
    {
        target->val[i][j] -= multiplicity*nIntegrate13(src, 0, k, i, j, k, x1grid, x2grid, H_13qq_b);
        if(k > 0)
        {
            if(j >= ZEROPOS)
                target->val[i][j] -= multiplicity*log(1.+x3)*src->val[i][j];
            if( (j < ZEROPOS) && (i < Np-1) && (j > 0))
                target->val[i][j] -= multiplicity*log( (1.-x1)/(1.+x2) )*src->val[i][j];

        }
    }
}


#endif


==> t3evol/t3evol.cpp <==
/*
t3evol - solving evolution equations for twist-3 correlation functions
Copyright (C) 2013  Björn Pirnay

This program is free software; you can redistribute it and/or
modify it under the terms of the GNU General Public License
as published by the Free Software Foundation; either version 2
of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program; if not, write to the Free Software
Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.
*/

//COMPILE WITH (UNOPTIMIZED) g++ t3evol.cpp HexFunction.cpp D1Function.cpp constants.cpp
//COMPILE WITH (SAFE)        g++ -O3 t3evol.cpp HexFunction.cpp D1Function.cpp constants.cpp -fno-trapping-math -fomit-frame-pointer -funroll-loops

#include <iostream>
#include <iomanip>
#include <string.h>
#include <fstream>
#include <math.h>

#include "HexFunction.h"
#include "D1Function.h"
#include "initial.h"
#include "qfqkernels.h"
#include "fffkernels.h"
#include "mixkernels.h"
#include "g2kernels.h"
#include "constants.h"

using namespace std;


/**
	ini      : IS NOT TOUCHED
	fin      : YIELDS THE RESULT AFTER EVOLUTION TIME time
	BIGKERNEL: OPERATOR THAT SWEEPS OVER WHOLE HEXAGON
*/
void evolve1x1(int numsteps, HexFunction* ini, HexFunction* fin, double* x1grid, double* x2grid, double time, int nf,  void (*BigKernel) (HexFunction* src,HexFunction* target,  double* agrid, double* bgrid, int nf) )
{
    HexFunction temp1(Np);
    HexFunction temp2(Np);
    // NOW temp1/2 are zero;

    // GOAL : fin = (1 + tH + (tH)^2/2 +(tH)^3/6 +... ) ini
    *fin  = *ini;//THIS IS 1st STEP
    temp1 = *fin;

    double ifactorial = 1.0;
    for(int i = 1; i <= numsteps; i++)
    {
        ifactorial *= (double)i;
        temp2       = 0;

        BigKernel (&temp1, &temp2, x1grid, x2grid, nf); // NOW TEMP2 = H TEMP1
        temp1       = temp2; //SAVE H TEMP1
        temp2      *= pow(time,i)/ifactorial;
        *fin       += temp2;
        cout<<"H";
        cout.flush();
    }
}

void evolve1x1(int numsteps, HexFunction* ini, HexFunction* fin, long* x1grid, long* x2grid, double time, int nf,  void (*BigKernel) (HexFunction* src,HexFunction* target,  long* agrid, long* bgrid, int nf) )
{
    HexFunction temp1(Np);
    HexFunction temp2(Np);
    // NOW temp1/2 are zero;

    // GOAL : fin = (1 + tH + (tH)^2/2 +(tH)^3/6 +... ) ini
    *fin  = *ini;//THIS IS 1st STEP
    temp1 = *fin;

    double ifactorial = 1.0;
    for(int i = 1; i <= numsteps; i++)
    {
        ifactorial *= (double)i;
        temp2       = 0;

        BigKernel (&temp1, &temp2, x1grid, x2grid, nf); // NOW TEMP2 = H TEMP1
        temp1       = temp2; //SAVE H TEMP1
        temp2      *= pow(time,i)/ifactorial;
        *fin       += temp2;
        cout<<"H";
        cout.flush();
    }
}

void evolve2x2(int numsteps, HexFunction* iniQ, HexFunction* iniF , HexFunction* finQ, HexFunction* finF, double* x1grid, double* x2grid, double time, int nf,
               void (*BigKernelQQ) (HexFunction* src,HexFunction* target,  double* agrid, double* bgrid, int nf),
               void (*BigKernelQF) (HexFunction* src,HexFunction* target,  double* agrid, double* bgrid, int nf),
               void (*BigKernelFQ) (HexFunction* src,HexFunction* target,  double* agrid, double* bgrid, int nf),
               void (*BigKernelFF) (HexFunction* src,HexFunction* target,  double* agrid, double* bgrid, int nf)
              )
{
    HexFunction HQQofQ(Np);
    HexFunction HQFofF(Np);
    HexFunction HFQofQ(Np);
    HexFunction HFFofF(Np);
    HexFunction v1(Np);
    HexFunction v2(Np);
    HexFunction temp1(Np);
    HexFunction temp2(Np);
    HexFunction temp3(Np);
    HexFunction temp4(Np);
    HexFunction transf(Np);

    // NOW all are zero;
    // GOAL : fin = (1 + tH + (tH)^2/2 +(tH)^3/6 +... ) ini
    *finQ  = *iniQ;//THIS IS 1st STEP
    *finF  = *iniF;//THIS IS 1st STEP

    v1 = *iniQ;
    v2 = *iniF;

    double ifactorial = 1.0;
    for(int i = 1; i <= numsteps; i++)
    {
        ifactorial *= (double)i;

        temp1 = 0;
        temp2 = 0;
        temp3 = 0;
        temp4 = 0;
        //calculate one more power of H
        BigKernelQQ(&v1,&temp1,x1grid,x2grid,nf);
        BigKernelQF(&v2,&temp2,x1grid,x2grid,nf);
        BigKernelFQ(&v1,&temp3,x1grid,x2grid,nf);
        BigKernelFF(&v2,&temp4,x1grid,x2grid,nf);

        //SAVE i-th power of H
        v1  = temp1;
        v1 += temp2;
        v2  = temp3;
        v2 += temp4;

        transf  = v1;
        transf *= pow(time,i)/ifactorial;
        *finQ  += transf;
        transf  = v2;
        transf *= pow(time,i)/ifactorial;
        *finF  += transf;

        cout<<"H";
        cout.flush();
    }
}

void evolve2x2(int numsteps, HexFunction* iniQ, HexFunction* iniF , HexFunction* finQ, HexFunction* finF, long* x1grid, long* x2grid, double time, int nf,
               void (*BigKernelQQ) (HexFunction* src,HexFunction* target,  long* agrid, long* bgrid, int nf),
               void (*BigKernelQF) (HexFunction* src,HexFunction* target,  long* agrid, long* bgrid, int nf),
               void (*BigKernelFQ) (HexFunction* src,HexFunction* target,  long* agrid, long* bgrid, int nf),
               void (*BigKernelFF) (HexFunction* src,HexFunction* target,  long* agrid, long* bgrid, int nf)
              )
{
    HexFunction HQQofQ(Np);
    HexFunction HQFofF(Np);
    HexFunction HFQofQ(Np);
    HexFunction HFFofF(Np);
    HexFunction v1(Np);
    HexFunction v2(Np);
    HexFunction temp1(Np);
    HexFunction temp2(Np);
    HexFunction temp3(Np);
    HexFunction temp4(Np);
    HexFunction transf(Np);

    // NOW all are zero;
    // GOAL : fin = (1 + tH + (tH)^2/2 +(tH)^3/6 +... ) ini
    *finQ  = *iniQ;//THIS IS 1st STEP
    *finF  = *iniF;//THIS IS 1st STEP

    v1 = *iniQ;
    v2 = *iniF;

    double ifactorial = 1.0;
    for(int i = 1; i <= numsteps; i++)
    {
        ifactorial *= (double)i;

        temp1 = 0;
        temp2 = 0;
        temp3 = 0;
        temp4 = 0;
        //calculate one more power of H
        BigKernelQQ(&v1,&temp1,x1grid,x2grid,nf);
        BigKernelQF(&v2,&temp2,x1grid,x2grid,nf);
        BigKernelFQ(&v1,&temp3,x1grid,x2grid,nf);
        BigKernelFF(&v2,&temp4,x1grid,x2grid,nf);

        //SAVE i-th power of H
        v1  = temp1;
        v1 += temp2;
        v2  = temp3;
        v2 += temp4;

        transf  = v1;
        transf *= pow(time,i)/ifactorial;
        *finQ  += transf;
        transf  = v2;
        transf *= pow(time,i)/ifactorial;
        *finF  += transf;

        cout<<"H";
        cout.flush();
    }
}


void obtaing2(HexFunction* S, double x1grid[Np], double x2grid[Np], const char* filename)
{
    cout<<"2ND MOMENT of g2 = "<<hexMoment(S, x1grid, x2grid)<<endl;

    cout<<"Contstructing twist-3 part of structure function g2\n";
    D1Function DeltaqSYM(Np); /*ONLY VALUES x>=0 wil be relevant*/
    for(int i=0; i < Np-1/*EXCLUDE POINT 1*/; i++)
        DeltaqSYM.val[i] = -S->val[i][(Np-1)/2]/(1.-x1grid[i]);

    D1Function temp(Np);
    for(int i=0; i < Np; i++)
    {
        int xminus1_i = i-(Np-1)/2;
        if( (xminus1_i >= 0) && (xminus1_i < Np) )
        {
            /**THE FOLLOWING AVOIDS DISCONTINUITIES*/
            temp.val[i]  = nIntegrate12(S, xminus1_i, ZEROPOS, i, ZEROPOS, x1grid, x2grid, firstintkernel);
            temp.val[i] += nIntegrate12(S, ZEROPOS, i,         i, ZEROPOS, x1grid, x2grid, firstintkernel);
            temp.val[i] += nIntegrate12(S, i, Np-1,            i, ZEROPOS, x1grid, x2grid, firstintkernel);

        }
    }

    for(int i=0; i < Np; i++)
    {
        if(i==ZEROPOS)
            DeltaqSYM.val[i] += (temp.val[i+1]-temp.val[i])/(x1grid[1]-x1grid[0]);// THIS IS NECCESSARY BECAUSE temp might be discontinuous at x=0
        else
            DeltaqSYM.val[i] += temp.d(i)/(x1grid[1]-x1grid[0]);
    }

    for(int i = 0; i < Np; i++)
    {
        int xminus1_i = i-(Np-1)/2;
        if( (xminus1_i >= 0) && (xminus1_i < Np) ) //ALSO ENSURES x >= 0
        {
            double tempval = 0;
            tempval  = -nIntegrate12(S, xminus1_i, ZEROPOS, i, ZEROPOS, x1grid, x2grid, secondintkernel);
            tempval -=  nIntegrate12(S, ZEROPOS, i,         i, ZEROPOS, x1grid, x2grid, secondintkernel);

            int xtimes2_i = 2*i-(Np-1)/2;
            if((xtimes2_i < Np) && (xtimes2_i >= 0))
            {
                tempval -=  nIntegrate12(S, i, xtimes2_i,       i, ZEROPOS, x1grid, x2grid, secondintkernel);
                tempval -=  nIntegrate12(S, xtimes2_i, Np-1,    i, ZEROPOS, x1grid, x2grid, secondintkernel);
            }
            else
            {
                tempval -=  nIntegrate12(S, i,      Np-1,       i, ZEROPOS, x1grid, x2grid, secondintkernel);
            }

            DeltaqSYM.val[i] += tempval;
            temp.val[i]       = tempval;

        }
    }

    D1Function xg2_tw3(Np);
    for(int xBi = 0; xBi < Np; xBi++)
    {
        if( xBi > ZEROPOS )
        {
            xg2_tw3.val[xBi] = x1grid[xBi]*nIntegrate1d(&DeltaqSYM, xBi, Np-1, x1grid, finalintkernel);
        }
    }

    xg2_tw3.save(filename,x1grid);

}


void fullEvolution(double* x1grid, double* x2grid, long* igrid, long* jgrid, double mu_i,double mu_f)
{
    //C-EVEN QUARK-GLUON DISTRIBS
    HexFunction Splus_Singlet_initial    (Np, x1grid, x2grid, initialFunction_Splus_Singlet);
    HexFunction Splus_NonSinglet_initial (Np, x1grid, x2grid, initialFunction_Splus_NonSinglet);
    HexFunction Splus_Singlet_final    (Np);
    HexFunction Splus_NonSinglet_final (Np);
    //C-ODD QUARK-GLUON DISTRIBS
    HexFunction Sminus_Singlet_initial    (Np, x1grid, x2grid, initialFunction_Sminus_Singlet);
    HexFunction Sminus_NonSinglet_initial (Np, x1grid, x2grid, initialFunction_Sminus_NonSinglet);
    HexFunction Sminus_Singlet_final    (Np);
    HexFunction Sminus_NonSinglet_final (Np);
    //C-EVEN 3-GLUON DISTRIBS
    HexFunction Fplus_initial (Np, x1grid, x2grid, initialFunction_Fplus);
    HexFunction Fplus_final   (Np);
    //C-ODD 3-GLUON DISTRIBS
    HexFunction Fminus_initial (Np, x1grid, x2grid, initialFunction_Fminus);
    HexFunction Fminus_final   (Np);


    ifstream feil("S+_singlet_initial.txt");
    if(feil.good())
    {
        feil.close();
        HexFunction h(Np,"S+_singlet_initial.txt");
        Splus_Singlet_initial = h;
    }
    feil.open("S-_singlet_initial.txt");
    if(feil.good())
    {
        feil.close();
        HexFunction h(Np,"S-_singlet_initial.txt");
        Sminus_Singlet_initial = h;
    }
    feil.open("S+_nonsinglet_initial.txt");
    if(feil.good())
    {
        feil.close();
        HexFunction h(Np,"S+_nonsinglet_initial.txt");
        Splus_NonSinglet_initial = h;
    }
    feil.open("S-_nonsinglet_initial.txt");
    if(feil.good())
    {
        feil.close();
        HexFunction h(Np,"S-_nonsinglet_initial.txt");
        Sminus_NonSinglet_initial = h;
    }
    feil.open("F+_initial.txt");
    if(feil.good())
    {
        feil.close();
        HexFunction h(Np,"F+_initial.txt");
        Fplus_initial = h;
    }
    feil.open("F-_initial.txt");
    if(feil.good())
    {
        feil.close();
        HexFunction h(Np,"F+_initial.txt");
        Fminus_initial = h;
    }
    feil.close();

    //AUXIALIARY
    HexFunction temp(Np);

    double chunks[] = {mu_i, FTH34, FTH45, FTH56, 0, 0};
    int numchunks;
    if(mu_f >= FTH56)
        chunks[4] = mu_f;
    else
    {
        for(numchunks = 0; chunks[numchunks] < mu_f; numchunks++);
        chunks[numchunks]   = mu_f;
        chunks[numchunks+1] = 0;
    }

    cout<<fixed;
    cout<<setprecision(6);

    double time = evolutionTime_LO_GRV98(mu_i, mu_f, nf(mu_f));
    cout<<"Evolving from "<<mu_i*mu_i<<" to "<<mu_f*mu_f<<" Gev^2 (time t = "<<time<<"), where\n";
    cout<<"----------------------------------------------\n";
    cout<<"-> Number of grid points = "<<Np<<"^2\n";
    cout<<"-> Nc                    = "<<Nc<<"\n";
    cout<<"-> alphas("<<mu_i*mu_i<<" Gev^2) = "<<alpha_s_LO_GRV98(mu_i)<<"\n";
    cout<<"-> alphas("<<mu_f*mu_f<<" Gev^2) = "<< alpha_s_LO_GRV98(mu_f)<<"\n";
    cout<<"----------------------------------------------\n";
    cout.flush();

    cout<<"Evolution of S+,F+ (FLAVOR-SINGLET)\n";
    cout.flush();
    for(int i = 0; (chunks[i+1] != 0) && (i < 5); i++)
    {
        double time = evolutionTime_LO_GRV98(chunks[i], chunks[i+1], nf( (chunks[i]+chunks[i+1])/2. ));
        cout<<"-> from "<<chunks[i]<<" GeV to "<<chunks[i+1]<<" GeV with "<<nf((chunks[i]+chunks[i+1])/2.)<<" quark flavors -> time = "<<time<<endl;
        int steps=time/0.01; //EMPIRICAL VALUE
        if(steps==0) steps=1;
        for(int j = 1; j <= steps; j++)
        {
            cout<<"--> ";
            //evolve2x2(NumSteps, &Splus_Singlet_initial, &Fplus_initial, &Splus_Singlet_final, &Fplus_final, x1grid, x2grid, time/(double)steps, Nf, HQQplus,HQFplus,HFQplus,HFFplus);
            evolve2x2(NumSteps, &Splus_Singlet_initial, &Fplus_initial, &Splus_Singlet_final, &Fplus_final, igrid, jgrid, time/(double)steps, Nf, HQQplus,HQFplus,HFQplus,HFFplus);
            Splus_Singlet_initial = Splus_Singlet_final; //TO BEGIN THE NEXT ROUND
            cout<<" "<<(double)j*time/(double)steps<<" of "<<time<<" ("<<(int)(100.*j/steps)<<" %)" <<'\n';
            cout.flush();
        }
    }

    Splus_Singlet_final.save("S+_singlet_final.txt",x1grid,x2grid);
    Fplus_final. save("F+_final.txt",x1grid,x2grid);

    HexFunction T3Fplus(Np);
    T3Fplus = 0.5*(Fplus_final-Fplus_final.P13());
    T3Fplus.save("T3F+_final.txt",x1grid,x2grid);
    T3Fplus.saveSGP("T3F+_final_SGP.txt",x1grid);

    temp = 1./(36.*mN)*(5.*T3Fplus.P13().P12().Reflectx2() +  T3Fplus.P12().Reflectx2()  + T3Fplus.P13().Reflectx2());
    temp.save("N_final.txt",x1grid,x2grid);
    //temp.saveXX ("N(x,x)_final.txt",x1grid);
    //temp.saveSGP("N(x,0)_final.txt",x1grid);




    cout<<"Evolution of S+ (FLAVOR-NONSINGLET)\n";
    cout.flush();
    for(int i = 0; (chunks[i+1] != 0) && (i < 5); i++)
    {
        double time = evolutionTime_LO_GRV98(chunks[i], chunks[i+1], nf( (chunks[i]+chunks[i+1])/2. ));
        cout<<"-> from "<<chunks[i]<<" GeV to "<<chunks[i+1]<<" GeV with "<<nf((chunks[i]+chunks[i+1])/2.)<<" quark flavors -> time = "<<time<<endl;
        int steps=time/0.01; //EMPIRICAL VALUE
        if(steps==0) steps=1;
        for(int j = 1; j <= steps; j++)
        {
            cout<<"--> ";
            //evolve1x1(NumSteps, &Splus_NonSinglet_initial, &Splus_NonSinglet_final, x1grid, x2grid, time/(double)steps, Nf, HQQminus);
            evolve1x1(NumSteps, &Splus_NonSinglet_initial, &Splus_NonSinglet_final, igrid, jgrid, time/(double)steps, Nf, HQQminus);
            Splus_NonSinglet_initial = Splus_NonSinglet_final; //TO BEGIN THE NEXT ROUND
            cout<<" "<<(double)j*time/(double)steps<<" of "<<time<<" ("<<(int)(100.*j/steps)<<" %)" <<'\n';
            cout.flush();
        }
    }

    Splus_NonSinglet_final.save("S+_nonsinglet_final.txt",x1grid,x2grid);

    HexFunction Splus_u_final(Np);
    HexFunction Splus_d_final(Np);

    Splus_u_final  = Splus_Singlet_final;
    Splus_u_final += Splus_NonSinglet_final;
    Splus_u_final *= 0.5;

    Splus_d_final  = Splus_Singlet_final;
    Splus_d_final -= Splus_NonSinglet_final;
    Splus_d_final *= 0.5;

    Splus_u_final.save("S+_u_final.txt",x1grid,x2grid);
    Splus_d_final.save("S+_d_final.txt",x1grid,x2grid);

    HexFunction Stilde(Np);
    Stilde  = 4./9.*1./(2.*mN)*(Splus_u_final) + 1./9.*1./(2.*mN)*Splus_d_final;
    obtaing2(&Stilde,x1grid,x2grid,"xg2_tw3_proton_final.txt");

    Stilde  = 1./9.*1./(2.*mN)*(Splus_u_final) + 4./9.*1./(2.*mN)*Splus_d_final;
    obtaing2(&Stilde,x1grid,x2grid,"xg2_tw3_neutron_final.txt");



    cout<<"Evolution of S-,F- (FLAVOR-SINGLET)\n";
    cout.flush();
    for(int i = 0; (chunks[i+1] != 0) && (i < 5); i++)
    {
        double time = evolutionTime_LO_GRV98(chunks[i], chunks[i+1], nf( (chunks[i]+chunks[i+1])/2. ));
        cout<<"-> from "<<chunks[i]<<" GeV to "<<chunks[i+1]<<" GeV with "<<nf((chunks[i]+chunks[i+1])/2.)<<" quark flavors -> time = "<<time<<endl;
        int steps=time/0.01; //EMPIRICAL VALUE
        if(steps==0) steps=1;
        for(int j = 1; j <= steps; j++)
        {
            cout<<"--> ";
            //evolve2x2(NumSteps, &Sminus_Singlet_initial, &Fminus_initial, &Sminus_Singlet_final, &Fminus_final, x1grid, x2grid, time/(double)steps, Nf, HQQminus,HQFminus,HFQminus,HFFminus);
            evolve2x2(NumSteps, &Sminus_Singlet_initial, &Fminus_initial, &Sminus_Singlet_final, &Fminus_final, igrid, jgrid, time/(double)steps, Nf, HQQminus,HQFminus,HFQminus,HFFminus);
            Sminus_Singlet_initial = Sminus_Singlet_final; //TO BEGIN THE NEXT ROUND
            cout<<" "<<(double)j*time/(double)steps<<" of "<<time<<" ("<<(int)(100.*j/steps)<<" %)" <<'\n';
            cout.flush();
        }
    }
    Sminus_Singlet_final.save("S-_singlet_final.txt",x1grid,x2grid);
    Fminus_final.        save("F-_final.txt"        ,x1grid,x2grid);

    HexFunction T3Fminus(Np);
    T3Fminus = 0.5*(Fminus_final+Fminus_final.P13());
    T3Fminus.save("T3F-_final.txt",x1grid,x2grid);
    T3Fminus.saveSGP("T3F-_final_SGP.txt",x1grid);

    temp = 1./(36.*mN)*(5.*T3Fminus.P13().P12().Reflectx2() - T3Fminus.P12().Reflectx2() - T3Fminus.P13().Reflectx2());
    temp.save("O_final.txt",x1grid,x2grid);
    //temp.saveXX ("O(x,x)_final.txt",x1grid);
    //temp.saveSGP("O(x,0)_final.txt",x1grid);


    cout<<"Evolution of S- (FLAVOR-NONSINGLET)\n";
    cout.flush();
    for(int i = 0; (chunks[i+1] != 0) && (i < 5); i++)
    {
        double time = evolutionTime_LO_GRV98(chunks[i], chunks[i+1], nf( (chunks[i]+chunks[i+1])/2. ));
        cout<<"-> from "<<chunks[i]<<" GeV to "<<chunks[i+1]<<" GeV with "<<nf((chunks[i]+chunks[i+1])/2.)<<" quark flavors -> time = "<<time<<endl;
        int steps=time/0.01; //EMPIRICAL VALUE
        if(steps==0) steps=1;
        for(int j = 1; j <= steps; j++)
        {
            cout<<"--> ";
            //evolve1x1(NumSteps, &Sminus_NonSinglet_initial, &Sminus_NonSinglet_final, x1grid, x2grid, time/(double)steps, Nf, HQQminus);
            evolve1x1(NumSteps, &Sminus_NonSinglet_initial, &Sminus_NonSinglet_final, igrid, jgrid, time/(double)steps, Nf, HQQminus);
            Sminus_NonSinglet_initial = Sminus_NonSinglet_final; //TO BEGIN THE NEXT ROUND
            cout<<" "<<(double)j*time/(double)steps<<" of "<<time<<" ("<<(int)(100.*j/steps)<<" %)" <<'\n';
            cout.flush();
        }
    }

    Sminus_NonSinglet_final.save("S-_nonsinglet_final.txt",x1grid,x2grid);


    /**
    BELOW: SAVING THE REST OF THE QUARK STUFF
    DANGER: SOME RESULTS ARE OVERWRITTEN AFTER THEY HAVE BEEN SAVED
    */


    HexFunction Sminus_u_final(Np);
    HexFunction Sminus_d_final(Np);

    Sminus_u_final = 0.5*(Sminus_Singlet_final + Sminus_NonSinglet_final);
    Sminus_d_final = 0.5*(Sminus_Singlet_final - Sminus_NonSinglet_final);

    Sminus_u_final.save("S-_u_final.txt",x1grid,x2grid);
    Sminus_d_final.save("S-_d_final.txt",x1grid,x2grid);

    HexFunction TuFu(Np);
    HexFunction DeltaTuFu(Np);

    TuFu = 0.25*(Splus_u_final + Sminus_u_final + Splus_u_final.P13() - Sminus_u_final.P13());
    TuFu.save("TuFu_final.txt",x1grid,x2grid);
    TuFu.saveSGP("TuFu_final_SGP.txt",x1grid);
    TuFu.saveSFP("TuFu_final_SFP.txt",x1grid);
    TuFu *= -2./(0.938); //NOW IT IS GuF
    TuFu.saveSGP("GFu_final_SGP.txt",x1grid);
    TuFu.save("GFu_final.txt",x1grid,x2grid);

    DeltaTuFu  = -0.25*(Splus_u_final+ Sminus_u_final+Sminus_u_final.P13()-Splus_u_final.P13());
    DeltaTuFu.save("DeltaTuFu_final.txt",x1grid,x2grid);
    DeltaTuFu.saveSGP("DeltaTuFu_final_SGP.txt",x1grid);
    /*DeltaTuFu *= 2./mN ;//NOW IT IS \tilde{G^u_F}
    TuFu += DeltaTuFu;
    TuFu.saveSFP("GFu_final_SFP.txt",x2grid);*/


    HexFunction TdFd(Np);
    HexFunction DeltaTdFd(Np);

    TdFd = 0.25*(Splus_d_final+Sminus_d_final+Splus_d_final.P13()-Sminus_d_final.P13());
    TdFd.save("TdFd_final.txt",x1grid,x2grid);
    TdFd.saveSGP("TdFd_final_SGP.txt",x1grid);
    TdFd.saveSFP("TdFd_final_SFP.txt",x1grid);
    TdFd *= -2./mN;
    TdFd.save("GFd_final.txt",x1grid,x2grid);
    TdFd.saveSGP("GFd_final_SGP.txt",x1grid);

    DeltaTdFd = -0.25*(Splus_d_final + Sminus_d_final + Sminus_d_final.P13() - Splus_d_final.P13());
    DeltaTdFd.save("DeltaTdFd_final.txt",x1grid,x2grid);
    DeltaTdFd.saveSGP("DeltaTdFd_final_SGP.txt",x1grid);
}


int main(int argc, char* argv[])
{
    //cout<<"Initializing integration weights................\n";
    initIntegrationWeights(fillWeights_7);

    double* x1grid;
    double* x2grid;
    long* igrid;
    long* jgrid;
    x1grid = new double[Np];
    x2grid = new double[Np];
    igrid  = new long[Np];
    jgrid  = new long[Np];
    for(int x1 = 0; x1 < Np; x1++)
    {
        x1grid[x1] = ( 2.0*(x1+1)-(Np+1.) )/(Np-1);
        igrid[x1]  = ( 2*(x1+1)-(Np+1) );
    }
    for(int x2 = 0; x2 < Np; x2++)
    {
        x2grid[x2] = ( 2.0*(x2+1)-(Np+1.) )/(Np-1);
        jgrid[x2]  = ( 2*(x2+1)-(Np+1) );
    }

    double mu02, mu12;
    //mu02 = 1.;

    if(argc >= 2)
    {
        cout<<"Initial scale mu^2 (in GeV^2) recieved:";
        mu02 = atof(argv[1]);
        cout<<mu02<<"\n";
    } else
    {
        cout<<"Enter initial scale mu^2 (in GeV^2):";
        cin>>mu02;
    }

    if(argc >= 3)
    {
        cout<<"Final scale mu^2 (in GeV^2) recieved:";
        mu12 = atof(argv[2]);
        cout<<mu12<<"\n";
    } else
    {
        cout<<"Enter final scale mu^2 (in GeV^2):";
        cin>>mu12;
    }
    if(mu12 <= mu02)
    {
        cout<<"De-evolution not supported. Exiting.\n";
        exit(1);
    }


    double mu0, mu1;
    mu0 = sqrt(mu02);
    mu1 = sqrt(mu12);

    fullEvolution(x1grid, x2grid, igrid, jgrid, mu0, mu1);
    return 0;

}

